BPS spectra of $\operatorname{Tr}[\Psi^p]$ matrix models for odd $p$

We study the BPS cohomology and Hamiltonian of a model built from an $N\times N$ matrix $\Psi$ of complex fermions, with supercharge $Q_p={\rm Tr}(\Psi^p)$ for odd $p\ge3$. Numerical calculations give the BPS multiplicity at every fermion number for $(p,N)=(5,3),(5,4),(5,5),(7,4)$, and through fermion number six at $(7,5)$. In $Z_{BPS}^{(p,N)}(x)=\sum_Rh_Rx^R$, $x$ records fermion number and $h_R$ counts BPS states in sector $R$. In each of the four cases computed at every fermion number, factoring out the lowest power of $x$ leaves a polynomial divisible by a positive power of $p$ and by $(1+x)^N$. The quotient by these factors has nonnegative integer coefficients. Exact decoupling of ${\rm Tr}\Psi$ and the Euler characteristic prove divisibility by $(1+x)^2$. Pairing sectors of complementary fermion number gives a third factor when $N$ is odd. For odd $p\le2N-1$, the only range in which $Q_p$ can be nonzero, the same pairing proves the corresponding rank symmetry for $Q_p$. The additional factors required to reach $(1+x)^N$ remain conjectural in general. Evaluating at $x=1$ gives the total BPS count $Z_{BPS}^{(p,N)}(1)$. For each fixed odd $p$, the Witten indices imply that, for any sequence of matrix sizes $N_j\to\infty$ along which $N_j^{-2}\log Z_{BPS}^{(p,N_j)}(1)$ converges, its limit lies in $[\log(2\cos\frac{\pi}{2p}),\log 2]$. After dividing the Hamiltonian by $p^2$, normal ordering gives an alternating sum of operators $K_k$, with $K_k$ containing $k$ creation and $k$ annihilation operators. We obtain exact formulas for $K_0,K_1,K_2$ when $p=5$ and $N\ge3$. Only $K_3,K_4$ can contain spectral information beyond the number of traceless fermions and the quadratic Casimir. At $N=3$, the Hodge star maps the invariant cubic form to the quintic form up to scale, so all five terms commute. Calculations with integer matrices give nonzero commutators in the reported $N=4$ sectors.

==> BPS_ancillary_complete/N5_numerical/compute_qmin_p5_N5.py <==
"""
q_min computation at (p,N) = (5,5) — NUMBA + BLOCK DECOMPOSITION
=================================================================
Result: q_min = 8, h_8 = 33,750 = 5^4 × 54

The packaged version runs the same sparse assembly and block-decomposition
algorithm for every sector Q_0,...,Q_8.  This directly recomputes all low
sector ranks used in the manuscript before continuing to Q_9 and Q_10 in the
two companion programs.

For R ≤ 8, h_R = nullity(Q_R) - rank(Q_{R-5}).
  - R ≤ 4: Q_R injective, h_R = 0
  - R = 5: nullity(Q_5) = 1 = rank(Q_0), h_5 = 0
  - R = 6: nullity(Q_6) = 25 = rank(Q_1), h_6 = 0
  - R = 7: nullity(Q_7) = 300 = rank(Q_2), h_7 = 0
  - R = 8: nullity(Q_8) = 36,050, rank(Q_3) = 2,300, h_8 = 33,750

Confirmed independently via:
  - Block decomposition with eigvalsh (2741 components at R=7, 3991 at R=8)
  - Independent LDL^T implementation
  - Sparse LU pivot counting (R=5)
"""

import numpy as np
import numba as nb
from itertools import combinations, product
from scipy.sparse import coo_matrix, csr_matrix, save_npz, load_npz
from scipy.sparse.csgraph import connected_components
from math import comb
import time, gc, os

# ============================================================
# NUMBA KERNELS (same as (7,5) script)
# ============================================================

_PASCAL_MAX = 26
PASCAL = np.zeros((_PASCAL_MAX, _PASCAL_MAX), dtype=np.int64)
for _i in range(_PASCAL_MAX):
    PASCAL[_i, 0] = 1
    for _j in range(1, _i + 1):
        PASCAL[_i, _j] = PASCAL[_i-1, _j-1] + PASCAL[_i-1, _j]

@nb.njit(cache=True)
def rank_colex(state, q, pascal):
    rank = 0; count = 0; s = state; bit = 0
    while count < q:
        if (s >> bit) & 1:
            rank += pascal[bit, count + 1]
            count += 1
        bit += 1
    return rank

@nb.njit(cache=True)
def popcount(x):
    c = 0
    while x:
        c += 1; x &= x - 1
    return c

@nb.njit(cache=True)
def apply_chain_nb(state, sites):
    sgn = nb.int64(1); s = state
    for i in range(len(sites) - 1, -1, -1):
        site = sites[i]
        if (s >> site) & 1:
            return nb.int64(-1), nb.int64(0)
        mask = (nb.int64(1) << site) - 1
        parity = popcount(s & mask) & 1
        sgn *= (1 - 2 * parity)
        s |= (nb.int64(1) << site)
    return s, sgn

@nb.njit(cache=True)
def collect_triples_chunked(chains_chunk, states_from, q_to, pascal,
                            out_rows, out_cols, out_vals):
    n_chains = len(chains_chunk); df = len(states_from)
    buf_size = len(out_rows); idx = 0
    for ci in range(n_chains):
        sites = chains_chunk[ci]
        for j in range(df):
            ns, sgn = apply_chain_nb(states_from[j], sites)
            if ns >= 0 and popcount(ns) == q_to:
                if idx >= buf_size:
                    return -(idx + 1)
                out_rows[idx] = rank_colex(ns, q_to, pascal)
                out_cols[idx] = j
                out_vals[idx] = sgn
                idx += 1
    return idx

# ============================================================
# PYTHON-LEVEL FUNCTIONS
# ============================================================

def build_Q_sparse_numba(chains_np, states_from, q_to, n_ferm,
                          dim_to, pascal, chunk_size=5):
    df = len(states_from); t0 = time.time()
    n_chains = len(chains_np)
    n_chunks = (n_chains + chunk_size - 1) // chunk_size
    buf_size = min(2_000_000, chunk_size * df)
    buf_rows = np.empty(buf_size, dtype=np.int64)
    buf_cols = np.empty(buf_size, dtype=np.int64)
    buf_vals = np.empty(buf_size, dtype=np.float64)
    Q_acc = csr_matrix((dim_to, df), dtype=np.float64)
    for chunk_i in range(n_chunks):
        c_start = chunk_i * chunk_size
        c_end = min(c_start + chunk_size, n_chains)
        chunk = chains_np[c_start:c_end]
        actual = collect_triples_chunked(chunk, states_from, q_to, pascal,
                                          buf_rows, buf_cols, buf_vals)
        if actual < 0:
            raise RuntimeError(f"Buffer overflow at chunk {chunk_i+1}. Reduce chunk_size.")
        if actual > 0:
            chunk_coo = coo_matrix(
                (buf_vals[:actual].copy(),
                 (buf_rows[:actual].astype(np.int32),
                  buf_cols[:actual].astype(np.int32))),
                shape=(dim_to, df))
            Q_acc = Q_acc + chunk_coo.tocsr()
            del chunk_coo
        if chunk_i % 20 == 0 or chunk_i == n_chunks - 1:
            print(f"\r  chunk {chunk_i+1}/{n_chunks}, nnz: {Q_acc.nnz:,} "
                  f"[{time.time()-t0:.0f}s]", end="", flush=True)
    Q_acc.sum_duplicates(); gc.collect()
    print(f"\n  Final: nnz={Q_acc.nnz:,}, ~{Q_acc.data.nbytes/1e6:.0f} MB "
          f"[{time.time()-t0:.0f}s]")
    return Q_acc

def block_nullity(QtQ):
    ncomp, labels = connected_components(QtQ, directed=False, return_labels=True)
    block_sizes = np.bincount(labels)
    print(f"  Components: {ncomp}, largest block: {block_sizes.max()}")
    nullity = 0; lam_min = np.inf
    for c in range(ncomp):
        idx = np.flatnonzero(labels == c)
        B = QtQ[idx][:, idx].toarray()
        evals = np.linalg.eigvalsh(B)
        tol = 1e-10 * max(1.0, abs(evals[-1]))
        nullity += np.count_nonzero(np.abs(evals) < tol)
        lam_min = min(lam_min, evals[0])
    return nullity, lam_min

# ============================================================
# MAIN
# ============================================================

if __name__ == '__main__':
    print("=" * 70)
    print("q_min computation at (p,N) = (5,5)")
    print("=" * 70)

    N, p = 5, 5
    n_ferm = 25

    chains_list = []
    for idx in product(range(N), repeat=p):
        sites = tuple(idx[d] * N + idx[(d+1) % p] for d in range(p))
        if len(set(sites)) == p:
            chains_list.append(sites)
    chains_np = np.array(chains_list, dtype=np.int64)
    print(f"Chains: {len(chains_np)}")

    # JIT warmup
    _d = np.array([0], dtype=np.int64)
    _ = collect_triples_chunked(chains_np[:1], _d, p, PASCAL,
                                 np.empty(100, dtype=np.int64),
                                 np.empty(100, dtype=np.int64),
                                 np.empty(100, dtype=np.float64))

    expected_ranks = {
        0: 1, 1: 25, 2: 300, 3: 2300, 4: 12650,
        5: 53129, 6: 177075, 7: 480400, 8: 1045525,
    }
    expected_nullities = {
        0: 0, 1: 0, 2: 0, 3: 0, 4: 0,
        5: 1, 6: 25, 7: 300, 8: 36050,
    }
    expected_h = {R: 0 for R in range(8)}
    expected_h[8] = 33750
    computed_ranks = {}

    for R in range(9):
        print(f"\n{'='*70}")
        print(f"h_{R} at (p,N) = (5,5)")
        print(f"{'='*70}")

        dim_from = comb(n_ferm, R)
        dim_to = comb(n_ferm, R + p)
        CKPT = f'Q{R}_p5_checkpoint.npz'

        print(f"Q_{R}: ({dim_to:,} × {dim_from:,})")

        if os.path.exists(CKPT):
            print(f"Loading from {CKPT}...")
            QR = load_npz(CKPT).tocsr()
            print(f"Loaded: {QR.shape}, nnz={QR.nnz:,}")
            if QR.shape != (dim_to, dim_from):
                raise RuntimeError(
                    f"checkpoint {CKPT} has shape {QR.shape}, expected "
                    f"{(dim_to, dim_from)}"
                )
        else:
            states_R = np.array([sum(1 << b for b in bits)
                                  for bits in combinations(range(n_ferm), R)],
                                dtype=np.int64)
            print(f"Building Q_{R} sparse...")
            t0 = time.time()
            cs = 20 if R <= 4 else (5 if R <= 7 else 2)
            QR = build_Q_sparse_numba(chains_np, states_R, R + p, n_ferm,
                                       dim_to, PASCAL, chunk_size=cs)
            print(f"Build: {time.time()-t0:.0f}s")
            print(f"Saving to {CKPT}...")
            save_npz(CKPT, QR)
            print("Saved.")

        print("Computing QtQ...")
        t0 = time.time()
        QtQ = (QR.T @ QR).tocsr()
        print(f"QtQ: {QtQ.shape}, nnz={QtQ.nnz:,}, [{time.time()-t0:.0f}s]")

        print("Block decomposition...")
        nullity, lam_min = block_nullity(QtQ)

        rank_R = dim_from - nullity
        computed_ranks[R] = rank_R
        rank_incoming = computed_ranks.get(R - p, 0)
        h_R = nullity - rank_incoming

        print(f"\nlambda_min = {lam_min:.6e}")
        print(f"nullity(Q_{R}) = {nullity}")
        print(f"rank(Q_{R}) = {rank_R}")
        print(f"rank(Q_{R-p}) = {rank_incoming}")
        print(f"h_{R} = {nullity} - {rank_incoming} = {h_R}")

        assert rank_R == expected_ranks[R], (
            f"rank mismatch at R={R}: {rank_R} != {expected_ranks[R]}"
        )
        assert nullity == expected_nullities[R], (
            f"nullity mismatch at R={R}: {nullity} != "
            f"{expected_nullities[R]}"
        )
        assert h_R == expected_h[R], (
            f"cohomology mismatch at R={R}: {h_R} != {expected_h[R]}"
        )

        if h_R < 0:
            print("NEGATIVE — computation error")
        elif h_R == 0:
            print(f"h_{R} = 0 → q_min >= {R+1}")
        else:
            print(f"h_{R} = {h_R} → q_min = {R}")
            for d in [5, 25, 125, 625, 3125, 15625]:
                if h_R % d == 0:
                    print(f"  divisible by {d}: h_{R}/{d} = {h_R // d}")

        del QR, QtQ
        gc.collect()

    print(f"\n{'='*70}")
    print("Ranks Q_0,...,Q_8:", [computed_ranks[R] for R in range(9)])
    print("FINAL: q_min = 8, h_8 = 33750")
    print("=" * 70)


==> BPS_ancillary_complete/N5_numerical/h10_p5_N5.py <==
import numpy as np
import numba as nb
from itertools import combinations, product
from scipy.sparse import coo_matrix, csr_matrix, save_npz, load_npz
from math import comb
import time, gc, os

# ── Pascal triangle for combinadic ranking ──
_PASCAL_MAX = 26
PASCAL = np.zeros((_PASCAL_MAX, _PASCAL_MAX), dtype=np.int64)
for _i in range(_PASCAL_MAX):
    PASCAL[_i, 0] = 1
    for _j in range(1, _i + 1):
        PASCAL[_i, _j] = PASCAL[_i-1, _j-1] + PASCAL[_i-1, _j]

# ── Numba kernels (same as h_8/h_9 scripts) ──
@nb.njit(cache=True)
def rank_colex(state, q, pascal):
    rank = 0; count = 0; bit = 0
    while count < q:
        if (state >> bit) & 1:
            rank += pascal[bit, count + 1]
            count += 1
        bit += 1
    return rank

@nb.njit(cache=True)
def popcount(x):
    c = 0
    while x:
        c += 1; x &= x - 1
    return c

@nb.njit(cache=True)
def apply_chain_nb(state, sites):
    sgn = nb.int64(1); s = state
    for i in range(len(sites) - 1, -1, -1):
        site = sites[i]
        if (s >> site) & 1:
            return nb.int64(-1), nb.int64(0)
        mask = (nb.int64(1) << site) - 1
        parity = popcount(s & mask) & 1
        sgn *= (1 - 2 * parity)
        s |= (nb.int64(1) << site)
    return s, sgn

@nb.njit(cache=True)
def collect_triples_chunked(chains_chunk, states_from, q_to, pascal,
                            out_rows, out_cols, out_vals):
    n_chains = len(chains_chunk); df = len(states_from)
    buf_size = len(out_rows); idx = 0
    for ci in range(n_chains):
        sites = chains_chunk[ci]
        for j in range(df):
            ns, sgn = apply_chain_nb(states_from[j], sites)
            if ns >= 0 and popcount(ns) == q_to:
                if idx >= buf_size:
                    return -(idx + 1)
                out_rows[idx] = rank_colex(ns, q_to, pascal)
                out_cols[idx] = j
                out_vals[idx] = sgn
                idx += 1
    return idx

def build_Q_sparse_numba(chains_np, states_from, q_to, n_ferm,
                         dim_to, pascal, chunk_size=2):
    df = len(states_from); t0 = time.time()
    n_chains = len(chains_np)
    n_chunks = (n_chains + chunk_size - 1) // chunk_size
    buf_size = min(5_000_000, chunk_size * df + 500_000)
    buf_rows = np.empty(buf_size, dtype=np.int64)
    buf_cols = np.empty(buf_size, dtype=np.int64)
    buf_vals = np.empty(buf_size, dtype=np.float64)
    Q_acc = csr_matrix((dim_to, df), dtype=np.float64)
    for chunk_i in range(n_chunks):
        c_start = chunk_i * chunk_size
        c_end = min(c_start + chunk_size, n_chains)
        chunk = chains_np[c_start:c_end]
        actual = collect_triples_chunked(chunk, states_from, q_to, pascal,
                                         buf_rows, buf_cols, buf_vals)
        if actual < 0:
            raise RuntimeError(f"Buffer overflow at chunk {chunk_i+1}/{n_chunks}. "
                               f"Need >{abs(actual+1)} slots. Reduce chunk_size.")
        if actual > 0:
            chunk_coo = coo_matrix(
                (buf_vals[:actual].copy(),
                 (buf_rows[:actual].astype(np.int32),
                  buf_cols[:actual].astype(np.int32))),
                shape=(dim_to, df))
            Q_acc = Q_acc + chunk_coo.tocsr()
            del chunk_coo
        if chunk_i % 20 == 0 or chunk_i == n_chunks - 1:
            elapsed = time.time() - t0
            print(f"\rchunk {chunk_i+1}/{n_chunks}, nnz: {Q_acc.nnz:,} [{elapsed:.0f}s]",
                  end="", flush=True)
        Q_acc.sum_duplicates(); gc.collect()
    print(f"\nFinal: nnz={Q_acc.nnz:,}, ~{Q_acc.data.nbytes/1e6:.0f} MB [{time.time()-t0:.0f}s]")
    return Q_acc

# ── Union-find kernels (replaces full QtQ computation) ──
@nb.njit(cache=True)
def uf_build(indptr, indices, parent, uf_rank):
    """Union columns that share at least one row."""
    n_rows = len(indptr) - 1
    for i in range(n_rows):
        start = indptr[i]
        end = indptr[i + 1]
        if end - start < 2:
            continue
        # Find root of first column
        x = indices[start]
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        root = x
        # Union all other columns in this row with root
        for j in range(start + 1, end):
            y = indices[j]
            while parent[y] != y:
                parent[y] = parent[parent[y]]
                y = parent[y]
            if y != root:
                if uf_rank[root] < uf_rank[y]:
                    parent[root] = y
                    root = y
                else:
                    parent[y] = root
                    if uf_rank[root] == uf_rank[y]:
                        uf_rank[root] += 1

@nb.njit(cache=True)
def uf_flatten(parent):
    """Full path compression."""
    for i in range(len(parent)):
        x = i
        while parent[x] != x:
            x = parent[x]
        root = x
        x = i
        while parent[x] != root:
            nxt = parent[x]
            parent[x] = root
            x = nxt

# ======================================================================
print("=" * 70)
print("h_10 at (p,N) = (5,5)")
print("=" * 70)

N, p = 5, 5
n_ferm = N * N          # 25
R = 10
q_to = R + p             # 15
dim_from = comb(n_ferm, R)    # C(25,10) = 3,268,760
dim_to   = comb(n_ferm, q_to) # C(25,15) = 3,268,760  (square!)
CKPT = 'Q10_p5_checkpoint.npz'

print(f"Q_10: ({dim_to:,} x {dim_from:,})")
print(f"NOTE: square matrix since C(25,10) = C(25,15)")
print(f"Memory strategy: union-find blocks → per-block QtQ (no full QtQ)")

# ── Enumerate valid chains ──
chains_list = []
for idx in product(range(N), repeat=p):
    sites = tuple(idx[d] * N + idx[(d+1) % p] for d in range(p))
    if len(set(sites)) == p:
        chains_list.append(sites)
chains_np = np.array(chains_list, dtype=np.int64)
print(f"Chains: {len(chains_np)}")

# ── JIT warmup ──
print("JIT warmup...", flush=True)
_d = np.array([0], dtype=np.int64)
_ = collect_triples_chunked(chains_np[:1], _d, p, PASCAL,
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.float64))
print("Ready.")

# ── Build or load Q_10 ──
if os.path.exists(CKPT):
    print(f"Loading Q_10 from {CKPT}...")
    Q10 = load_npz(CKPT).tocsr()
    print(f"Loaded: {Q10.shape}, nnz={Q10.nnz:,}")
else:
    print(f"Generating {dim_from:,} source states (R={R})...", flush=True)
    t0 = time.time()
    states_R = np.array([sum(1 << b for b in bits)
                         for bits in combinations(range(n_ferm), R)], dtype=np.int64)
    print(f"  states generated: {len(states_R):,} [{time.time()-t0:.0f}s]")

    print(f"Building Q_10 sparse ({len(chains_np)} chains x {dim_from:,} states)...")
    t0 = time.time()
    Q10 = build_Q_sparse_numba(chains_np, states_R, q_to, n_ferm,
                               dim_to, PASCAL, chunk_size=2)
    del states_R; gc.collect()
    print(f"Build: {time.time()-t0:.0f}s")

    print("Saving checkpoint...")
    save_npz(CKPT, Q10.tocoo())
    fsize = os.path.getsize(CKPT)
    print(f"Saved to {CKPT} (~{fsize/1e6:.0f} MB). Download it now.")

# ── Sanity check: entries divisible by 5 ──
print("\nSanity checks...")
Q10_csr = Q10.tocsr()
unique_vals = np.unique(Q10_csr.data.astype(np.int64))
print(f"  Unique entries: {sorted(unique_vals)}")
if not np.all(Q10_csr.data % 5 == 0):
    print("  WARNING: some entries not divisible by 5!")
else:
    print("  All entries divisible by 5 ✓")

# Count zero columns
Q10_csc = Q10.tocsc()
zero_cols = 0
for j in range(dim_from):
    if Q10_csc.indptr[j+1] == Q10_csc.indptr[j]:
        zero_cols += 1
print(f"  Zero columns: {zero_cols}")

# ── Union-find block decomposition (no QtQ!) ──
print("\nUnion-find block decomposition...")
t0 = time.time()
parent = np.arange(dim_from, dtype=np.int32)
uf_rank = np.zeros(dim_from, dtype=np.int32)

# Warm up union-find JIT
_p = np.arange(10, dtype=np.int32)
_r = np.zeros(10, dtype=np.int32)
_ip = np.array([0, 3, 3], dtype=np.int32)
_ix = np.array([0, 1, 2], dtype=np.int32)
uf_build(_ip, _ix, _p, _r)
uf_flatten(_p)
print("  UF JIT warm ✓")

# Build union-find from Q10's row structure
uf_build(Q10_csr.indptr, Q10_csr.indices, parent, uf_rank)
uf_flatten(parent)
print(f"  Union-find done [{time.time()-t0:.0f}s]")

# Extract component labels
_, labels = np.unique(parent, return_inverse=True)
ncomp = labels.max() + 1
block_sizes = np.bincount(labels)
print(f"Components: {ncomp}")
print(f"Largest block: {block_sizes.max()}")
print(f"Block size distribution: median={int(np.median(block_sizes))}, "
      f"mean={block_sizes.mean():.0f}, "
      f"blocks>1000: {np.sum(block_sizes > 1000)}")

# Free CSR, keep CSC for column extraction
del Q10, Q10_csr; gc.collect()
print(f"  Q10 CSR freed. Using CSC ({Q10_csc.data.nbytes/1e6:.0f} MB) for block extraction.")

# ── Blockwise nullity via per-block QtQ + eigvalsh ──
print("\nBlockwise nullity computation (per-block QtQ, no full QtQ)...")
nullity = 0
lam_min = np.inf
t0 = time.time()
n_large = 0
n_processed = 0

# Sort blocks by size (process large ones first for progress feedback)
block_order = np.argsort(-block_sizes)

for ci, c in enumerate(block_order):
    idx = np.flatnonzero(labels == c)
    bs = len(idx)
    n_processed += 1

    if bs == 1:
        # Single column: zero column → nullity 1, nonzero → nullity 0
        col_idx = idx[0]
        if Q10_csc.indptr[col_idx + 1] == Q10_csc.indptr[col_idx]:
            nullity += 1
        continue

    # Extract sparse block columns from CSC
    Q_block = Q10_csc[:, idx]

    # Compute QtQ for this block only (small dense matrix)
    QtQ_block = (Q_block.T @ Q_block).toarray()
    del Q_block

    evals = np.linalg.eigvalsh(QtQ_block)
    del QtQ_block

    tol = 1e-10 * max(1.0, abs(evals[-1]))
    block_null = int(np.count_nonzero(np.abs(evals) < tol))
    nullity += block_null
    lam_min = min(lam_min, evals[0])

    if bs > 5000:
        n_large += 1
        elapsed = time.time() - t0
        print(f"  large block {n_large}: size={bs}, "
              f"lam_min={evals[0]:.6e}, null={block_null}, "
              f"[{elapsed:.0f}s]")
    elif ci % 500 == 0 and ci > 0:
        elapsed = time.time() - t0
        print(f"  progress: {n_processed}/{ncomp} blocks, "
              f"nullity so far={nullity}, [{elapsed:.0f}s]")

    del evals; gc.collect()

elapsed = time.time() - t0
print(f"Blockwise computation done [{elapsed:.0f}s]")

# ── Final result ──
# rank(Q_5) at (5,5): nullity(Q_5) = 1, so rank = C(25,5) - 1 = 53,129
rank_Q5 = comb(n_ferm, 5) - 1  # 53,129
h10 = nullity - rank_Q5

print(f"\n{'='*70}")
print(f"lambda_min = {lam_min:.6e}")
print(f"nullity(Q_10) = {nullity}")
print(f"rank(Q_5)     = {rank_Q5}   [nullity(Q_5)=1 at (5,5)]")
print(f"\nh_10 = nullity - rank(Q_5) = {nullity} - {rank_Q5} = {h10}")
print(f"{'='*70}")

if h10 < 0:
    print("NEGATIVE — computation error")
elif h10 == 0:
    print("h_10 = 0")
else:
    print(f"h_10 = {h10}")
    print(f"\nDivisibility checks:")
    for k in range(1, 8):
        pk = 5**k
        if h10 % pk == 0:
            print(f"  h_10 / 5^{k} = {h10 // pk}")
        else:
            print(f"  h_10 mod 5^{k} = {h10 % pk}  (not divisible)")
            break

    print(f"\nFactorization law test (assuming base=5^4=625, (1+x)^5):")
    print(f"  T(x) = 54 + 221x + T_2 x^2 + 221 x^3 + 54 x^4  [palindromic deg 4]")
    # h_10 = base * (C(5,2)*T0 + C(5,1)*T1 + T2)
    T0, T1 = 54, 221
    expected_without_T2 = 625 * (10 * T0 + 5 * T1)
    remainder = h10 - expected_without_T2
    print(f"  h_10 = 625*(10×54 + 5×221 + T_2) = {expected_without_T2} + 625*T_2")
    if remainder % 625 == 0:
        T2 = remainder // 625
        print(f"  T_2 = (h_10 - {expected_without_T2}) / 625 = {remainder}/{625} = {T2}")
        if T2 >= 0:
            assert T2 == 224, f"unexpected T_2={T2}"
            print(f"  ✓ T_2 = {T2} is a nonneg integer!")
            T = [T0, T1, T2, T1, T0]
            print(f"  T(x) = {T0} + {T1}x + {T2}x^2 + {T1}x^3 + {T0}x^4")
            Tsum = sum(T)
            total_bps = 625 * (2**5) * Tsum
            assert total_bps == 15_480_000, (
                f"unexpected total BPS count {total_bps}"
            )
            print(f"  T(1) = {Tsum}")
            print(f"  Total BPS at (5,5) = 625 × 32 × {Tsum} = {total_bps:,}")
        else:
            print(f"  ✗ T_2 = {T2} is NEGATIVE — factorization law fails at N=5")
    else:
        print(f"  ✗ remainder {remainder} not divisible by 625 — factorization fails")

    print(f"\nParticle-hole: h_15 = h_10 = {h10}")
    print(f"\nRunning BPS tally at (5,5):")
    print(f"  h_0 = ... = h_7 = 0")
    print(f"  h_8 = 33,750")
    print(f"  h_9 = 306,875")
    print(f"  h_10 = {h10}")
    print(f"  h_15 = h_10 = {h10}  (particle-hole)")
    print(f"  h_16 = h_9 = 306,875")
    print(f"  h_17 = h_8 = 33,750")


==> BPS_ancillary_complete/N5_numerical/h9_p5_N5.py <==
import numpy as np
import numba as nb
from itertools import combinations, product
from scipy.sparse import coo_matrix, csr_matrix, save_npz, load_npz
from scipy.sparse.csgraph import connected_components
from math import comb
import time, gc, os

# ── Pascal triangle for combinadic ranking ──
_PASCAL_MAX = 26
PASCAL = np.zeros((_PASCAL_MAX, _PASCAL_MAX), dtype=np.int64)
for _i in range(_PASCAL_MAX):
    PASCAL[_i, 0] = 1
    for _j in range(1, _i + 1):
        PASCAL[_i, _j] = PASCAL[_i-1, _j-1] + PASCAL[_i-1, _j]

# ── Numba kernels (identical to h_8 script) ──
@nb.njit(cache=True)
def rank_colex(state, q, pascal):
    rank = 0; count = 0; bit = 0
    while count < q:
        if (state >> bit) & 1:
            rank += pascal[bit, count + 1]
            count += 1
        bit += 1
    return rank

@nb.njit(cache=True)
def popcount(x):
    c = 0
    while x:
        c += 1; x &= x - 1
    return c

@nb.njit(cache=True)
def apply_chain_nb(state, sites):
    sgn = nb.int64(1); s = state
    for i in range(len(sites) - 1, -1, -1):
        site = sites[i]
        if (s >> site) & 1:
            return nb.int64(-1), nb.int64(0)
        mask = (nb.int64(1) << site) - 1
        parity = popcount(s & mask) & 1
        sgn *= (1 - 2 * parity)
        s |= (nb.int64(1) << site)
    return s, sgn

@nb.njit(cache=True)
def collect_triples_chunked(chains_chunk, states_from, q_to, pascal,
                            out_rows, out_cols, out_vals):
    n_chains = len(chains_chunk); df = len(states_from)
    buf_size = len(out_rows); idx = 0
    for ci in range(n_chains):
        sites = chains_chunk[ci]
        for j in range(df):
            ns, sgn = apply_chain_nb(states_from[j], sites)
            if ns >= 0 and popcount(ns) == q_to:
                if idx >= buf_size:
                    return -(idx + 1)
                out_rows[idx] = rank_colex(ns, q_to, pascal)
                out_cols[idx] = j
                out_vals[idx] = sgn
                idx += 1
    return idx

def build_Q_sparse_numba(chains_np, states_from, q_to, n_ferm,
                         dim_to, pascal, chunk_size=2):
    df = len(states_from); t0 = time.time()
    n_chains = len(chains_np)
    n_chunks = (n_chains + chunk_size - 1) // chunk_size
    buf_size = min(5_000_000, chunk_size * df + 500_000)
    buf_rows = np.empty(buf_size, dtype=np.int64)
    buf_cols = np.empty(buf_size, dtype=np.int64)
    buf_vals = np.empty(buf_size, dtype=np.float64)
    Q_acc = csr_matrix((dim_to, df), dtype=np.float64)
    for chunk_i in range(n_chunks):
        c_start = chunk_i * chunk_size
        c_end = min(c_start + chunk_size, n_chains)
        chunk = chains_np[c_start:c_end]
        actual = collect_triples_chunked(chunk, states_from, q_to, pascal,
                                         buf_rows, buf_cols, buf_vals)
        if actual < 0:
            raise RuntimeError(f"Buffer overflow at chunk {chunk_i+1}/{n_chunks}. "
                               f"Need >{abs(actual+1)} slots. Reduce chunk_size.")
        if actual > 0:
            chunk_coo = coo_matrix(
                (buf_vals[:actual].copy(),
                 (buf_rows[:actual].astype(np.int32),
                  buf_cols[:actual].astype(np.int32))),
                shape=(dim_to, df))
            Q_acc = Q_acc + chunk_coo.tocsr()
            del chunk_coo
        if chunk_i % 20 == 0 or chunk_i == n_chunks - 1:
            elapsed = time.time() - t0
            print(f"\rchunk {chunk_i+1}/{n_chunks}, nnz: {Q_acc.nnz:,} [{elapsed:.0f}s]",
                  end="", flush=True)
        Q_acc.sum_duplicates(); gc.collect()
    print(f"\nFinal: nnz={Q_acc.nnz:,}, ~{Q_acc.data.nbytes/1e6:.0f} MB [{time.time()-t0:.0f}s]")
    return Q_acc

# ======================================================================
print("=" * 70)
print("h_9 at (p,N) = (5,5)")
print("=" * 70)

N, p = 5, 5
n_ferm = N * N          # 25
R = 9
q_to = R + p             # 14  (target fermion number)
dim_from = comb(n_ferm, R)    # C(25,9)  = 2,042,975
dim_to   = comb(n_ferm, q_to) # C(25,14) = 4,457,400
CKPT = 'Q9_p5_checkpoint.npz'

print(f"Q_9: ({dim_to:,} x {dim_from:,})")
print(f"Estimated nnz: ~90M  (~720 MB on disk)")

# ── Enumerate valid chains ──
chains_list = []
for idx in product(range(N), repeat=p):
    sites = tuple(idx[d] * N + idx[(d+1) % p] for d in range(p))
    if len(set(sites)) == p:
        chains_list.append(sites)
chains_np = np.array(chains_list, dtype=np.int64)
print(f"Chains: {len(chains_np)}")

# ── JIT warmup ──
print("JIT warmup...", flush=True)
_d = np.array([0], dtype=np.int64)
_ = collect_triples_chunked(chains_np[:1], _d, p, PASCAL,
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.float64))
print("Ready.")

# ── Build or load Q_9 ──
if os.path.exists(CKPT):
    print(f"Loading Q_9 from {CKPT}...")
    Q9 = load_npz(CKPT).tocsr()
    print(f"Loaded: {Q9.shape}, nnz={Q9.nnz:,}")
else:
    print(f"Generating {dim_from:,} source states (R={R})...", flush=True)
    t0 = time.time()
    states_R = np.array([sum(1 << b for b in bits)
                         for bits in combinations(range(n_ferm), R)], dtype=np.int64)
    print(f"  states generated: {len(states_R):,} [{time.time()-t0:.0f}s]")

    print(f"Building Q_9 sparse ({len(chains_np)} chains x {dim_from:,} states)...")
    t0 = time.time()
    Q9 = build_Q_sparse_numba(chains_np, states_R, q_to, n_ferm,
                              dim_to, PASCAL, chunk_size=2)
    del states_R; gc.collect()
    print(f"Build: {time.time()-t0:.0f}s")

    print("Saving checkpoint...")
    save_npz(CKPT, Q9.tocoo())
    print(f"Saved to {CKPT} (~{os.path.getsize(CKPT)/1e6:.0f} MB).")

# ── Compute QtQ9 ──
print(f"\nComputing QtQ9 = Q_9^T @ Q_9 ...")
print(f"  Q9:  {Q9.shape}, nnz={Q9.nnz:,}, ~{Q9.data.nbytes/1e6:.0f} MB")
t0 = time.time()
QtQ9 = (Q9.T @ Q9).tocsr()
print(f"QtQ9: {QtQ9.shape}, nnz={QtQ9.nnz:,}, [{time.time()-t0:.0f}s]")
print(f"  QtQ9 memory: ~{(QtQ9.data.nbytes + QtQ9.indices.nbytes + QtQ9.indptr.nbytes)/1e9:.1f} GB")

# Free Q9 — only QtQ9 needed from here
del Q9; gc.collect()
print("  (Q9 freed from memory)")

# ── Block decomposition ──
print("Block decomposition...")
ncomp, labels = connected_components(QtQ9, directed=False, return_labels=True)
block_sizes = np.bincount(labels)
print(f"Components: {ncomp}")
print(f"Largest block: {block_sizes.max()}")
print(f"Block size distribution: median={int(np.median(block_sizes))}, "
      f"mean={block_sizes.mean():.0f}, "
      f"blocks>1000: {np.sum(block_sizes > 1000)}")

# ── Blockwise nullity ──
nullity = 0
lam_min = np.inf
t0 = time.time()
n_large = 0
for c in range(ncomp):
    idx = np.flatnonzero(labels == c)
    bs = len(idx)
    if bs == 1:
        # 1x1 block: just check the single diagonal element
        val = QtQ9[idx[0], idx[0]]
        if abs(val) < 1e-10:
            nullity += 1
            lam_min = min(lam_min, abs(val))
        else:
            lam_min = min(lam_min, val)
        continue
    B = QtQ9[idx][:, idx].toarray()
    evals = np.linalg.eigvalsh(B)
    tol = 1e-10 * max(1.0, abs(evals[-1]))
    nullity += np.count_nonzero(np.abs(evals) < tol)
    lam_min = min(lam_min, evals[0])
    if bs > 5000:
        n_large += 1
        print(f"  large block {n_large}: size={bs}, "
              f"lam_min={evals[0]:.6e}, null={np.count_nonzero(np.abs(evals) < tol)}, "
              f"[{time.time()-t0:.0f}s]")
print(f"Blockwise eigvalsh done [{time.time()-t0:.0f}s]")

# ── Final result ──
# The reported numerical rank assignment gives Q_4 full column rank at (5,5),
# so rank(Q_4) = dim V_4 = C(25,4) = 12,650.
rank_Q4 = comb(n_ferm, 4)  # 12,650
h9 = nullity - rank_Q4

print(f"\n{'='*70}")
print(f"lambda_min = {lam_min:.6e}")
print(f"nullity(Q_9) = {nullity}")
print(f"rank(Q_4)    = {rank_Q4}   [reported numerical full rank]")
print(f"\nh_9 = nullity - rank(Q_4) = {nullity} - {rank_Q4} = {h9}")
print(f"{'='*70}")

if h9 < 0:
    print("NEGATIVE — computation error, nullity undercounted")
elif h9 == 0:
    print("h_9 = 0")
    print("Combined with h_8 = 33,750: generating function has")
    print("  Z_BPS = ... + 33750 x^8 + 0*x^9 + ...")
else:
    print(f"h_9 = {h9}")
    print(f"\nDivisibility checks:")
    for k in range(1, 8):
        pk = 5**k
        if h9 % pk == 0:
            print(f"  h_9 / 5^{k} = {h9 // pk}")
        else:
            print(f"  h_9 mod 5^{k} = {h9 % pk}  (not divisible)")
            break
    print(f"\nParticle-hole: h_16 = h_9 = {h9}")
    print(f"\nRunning BPS tally at (5,5):")
    print(f"  h_0 = ... = h_7 = 0")
    print(f"  h_8 = 33,750")
    print(f"  h_9 = {h9}")
    print(f"  h_16 = h_9 = {h9}  (particle-hole)")
    print(f"  h_17 = h_8 = 33,750  (particle-hole)")


==> BPS_ancillary_complete/N5_numerical/p7_N5_corrected.py <==
"""
Corrected (p,N) = (7,5) verification script.

Fixes the Phase 1 duplicate aggregation bug by using sparse COO→CSR
construction (which naturally sums duplicate entries) for ALL sectors.

Checks:
  R=0..5: Q_R injective (nullity = 0)?
  R=6:    h_6 = nullity(Q_6) = 2,352?  (no incoming map since R-p < 0)

This replaces the earlier Phase 1 dense triples_to_QtQ approach.
"""
import numpy as np
import numba as nb
from itertools import combinations, product
from scipy.sparse import coo_matrix, csr_matrix, save_npz, load_npz
from scipy.sparse.csgraph import connected_components
from math import comb
import time, gc, os

# ── Pascal triangle for combinadic ranking ──
_PASCAL_MAX = 26
PASCAL = np.zeros((_PASCAL_MAX, _PASCAL_MAX), dtype=np.int64)
for _i in range(_PASCAL_MAX):
    PASCAL[_i, 0] = 1
    for _j in range(1, _i + 1):
        PASCAL[_i, _j] = PASCAL[_i-1, _j-1] + PASCAL[_i-1, _j]

# ── Numba kernels ──
@nb.njit(cache=True)
def rank_colex(state, q, pascal):
    rank = 0; count = 0; bit = 0
    while count < q:
        if (state >> bit) & 1:
            rank += pascal[bit, count + 1]
            count += 1
        bit += 1
    return rank

@nb.njit(cache=True)
def popcount(x):
    c = 0
    while x:
        c += 1; x &= x - 1
    return c

@nb.njit(cache=True)
def apply_chain_nb(state, sites):
    sgn = nb.int64(1); s = state
    for i in range(len(sites) - 1, -1, -1):
        site = sites[i]
        if (s >> site) & 1:
            return nb.int64(-1), nb.int64(0)
        mask = (nb.int64(1) << site) - 1
        parity = popcount(s & mask) & 1
        sgn *= (1 - 2 * parity)
        s |= (nb.int64(1) << site)
    return s, sgn

@nb.njit(cache=True)
def collect_triples_chunked(chains_chunk, states_from, q_to, pascal,
                            out_rows, out_cols, out_vals):
    n_chains = len(chains_chunk); df = len(states_from)
    buf_size = len(out_rows); idx = 0
    for ci in range(n_chains):
        sites = chains_chunk[ci]
        for j in range(df):
            ns, sgn = apply_chain_nb(states_from[j], sites)
            if ns >= 0 and popcount(ns) == q_to:
                if idx >= buf_size:
                    return -(idx + 1)
                out_rows[idx] = rank_colex(ns, q_to, pascal)
                out_cols[idx] = j
                out_vals[idx] = sgn
                idx += 1
    return idx

def build_Q_sparse(chains_np, states_from, q_to, n_ferm,
                   dim_to, pascal, chunk_size=4):
    """Build Q_R as sparse CSR via COO accumulation.
    COO→CSR conversion naturally sums duplicate entries — this is the fix
    for the Phase 1 triples_to_QtQ bug."""
    df = len(states_from); t0 = time.time()
    n_chains = len(chains_np)
    n_chunks = (n_chains + chunk_size - 1) // chunk_size
    buf_size = min(5_000_000, chunk_size * df + 500_000)
    buf_rows = np.empty(buf_size, dtype=np.int64)
    buf_cols = np.empty(buf_size, dtype=np.int64)
    buf_vals = np.empty(buf_size, dtype=np.float64)
    Q_acc = csr_matrix((dim_to, df), dtype=np.float64)
    for chunk_i in range(n_chunks):
        c_start = chunk_i * chunk_size
        c_end = min(c_start + chunk_size, n_chains)
        chunk = chains_np[c_start:c_end]
        actual = collect_triples_chunked(chunk, states_from, q_to, pascal,
                                         buf_rows, buf_cols, buf_vals)
        if actual < 0:
            raise RuntimeError(f"Buffer overflow at chunk {chunk_i+1}/{n_chunks}. "
                               f"Reduce chunk_size.")
        if actual > 0:
            chunk_coo = coo_matrix(
                (buf_vals[:actual].copy(),
                 (buf_rows[:actual].astype(np.int32),
                  buf_cols[:actual].astype(np.int32))),
                shape=(dim_to, df))
            Q_acc = Q_acc + chunk_coo.tocsr()
            del chunk_coo
        if chunk_i % 100 == 0 or chunk_i == n_chunks - 1:
            elapsed = time.time() - t0
            print(f"\r  chunk {chunk_i+1}/{n_chunks}, nnz: {Q_acc.nnz:,} [{elapsed:.0f}s]",
                  end="", flush=True)
        Q_acc.sum_duplicates(); gc.collect()
    print(f"\n  Final: nnz={Q_acc.nnz:,}, ~{Q_acc.data.nbytes/1e6:.0f} MB [{time.time()-t0:.0f}s]")
    return Q_acc

# ── Union-find kernels ──
@nb.njit(cache=True)
def uf_build(indptr, indices, parent, uf_rank):
    n_rows = len(indptr) - 1
    for i in range(n_rows):
        start = indptr[i]
        end = indptr[i + 1]
        if end - start < 2:
            continue
        x = indices[start]
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        root = x
        for j in range(start + 1, end):
            y = indices[j]
            while parent[y] != y:
                parent[y] = parent[parent[y]]
                y = parent[y]
            if y != root:
                if uf_rank[root] < uf_rank[y]:
                    parent[root] = y
                    root = y
                else:
                    parent[y] = root
                    if uf_rank[root] == uf_rank[y]:
                        uf_rank[root] += 1

@nb.njit(cache=True)
def uf_flatten(parent):
    for i in range(len(parent)):
        x = i
        while parent[x] != x:
            x = parent[x]
        root = x
        x = i
        while parent[x] != root:
            nxt = parent[x]
            parent[x] = root
            x = nxt

# ======================================================================
print("=" * 70)
print("(p,N) = (7,5) — corrected injectivity + h_6 verification")
print("=" * 70)

N, p = 5, 7
n_ferm = N * N  # 25

# ── Enumerate valid chains ──
print("Enumerating chains for p=7, N=5...")
chains_list = []
for idx in product(range(N), repeat=p):
    sites = tuple(idx[d] * N + idx[(d+1) % p] for d in range(p))
    if len(set(sites)) == p:
        chains_list.append(sites)
chains_np = np.array(chains_list, dtype=np.int64)
print(f"Chains: {len(chains_np)}")

# ── JIT warmup ──
print("JIT warmup...", flush=True)
_d = np.array([0], dtype=np.int64)
_ = collect_triples_chunked(chains_np[:1], _d, p, PASCAL,
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.int64),
                            np.empty(100, dtype=np.float64))
# Warm up union-find JIT
_p = np.arange(10, dtype=np.int32)
_r = np.zeros(10, dtype=np.int32)
_ip = np.array([0, 3, 3], dtype=np.int32)
_ix = np.array([0, 1, 2], dtype=np.int32)
uf_build(_ip, _ix, _p, _r)
uf_flatten(_p)
print("Ready.")

# ── Phase 1: Injectivity at R=0,...,5 ──
print("\n" + "=" * 70)
print("PHASE 1: Injectivity checks R=0,...,5")
print("(using sparse COO→CSR — no duplicate aggregation bug)")
print("=" * 70)

results = {}

for R in range(6):
    dim_from = comb(n_ferm, R)
    q_to = R + p
    dim_to = comb(n_ferm, q_to)

    print(f"\n--- R={R}: Q_{R} ({dim_to:,} × {dim_from:,}) ---")

    CKPT = f'Q{R}_p7_checkpoint.npz'
    if os.path.exists(CKPT):
        print(f"  Loading from {CKPT}...")
        QR = load_npz(CKPT).tocsr()
        print(f"  Loaded: {QR.shape}, nnz={QR.nnz:,}")
    else:
        states_R = np.array([sum(1 << b for b in bits)
                             for bits in combinations(range(n_ferm), R)],
                            dtype=np.int64) if R > 0 else np.array([0], dtype=np.int64)
        # Choose chunk_size based on source dimension
        cs = max(1, min(8, 500_000 // max(1, dim_from)))
        QR = build_Q_sparse(chains_np, states_R, q_to, n_ferm,
                            dim_to, PASCAL, chunk_size=cs)
        del states_R
        # Save checkpoint for larger sectors
        if dim_from >= 10000:
            save_npz(CKPT, QR.tocoo())
            print(f"  Saved to {CKPT}")

    # Entry sanity check
    unique_vals = np.unique(QR.data.astype(np.int64))
    print(f"  Entries: {sorted(unique_vals)}")
    if not np.all(QR.data % 7 == 0):
        print("  WARNING: entries not all divisible by 7!")
    else:
        print(f"  All entries divisible by 7 ✓")

    # Compute nullity
    if dim_from <= 15000:
        # Dense approach: QtQ → eigvalsh
        QtQ = (QR.T @ QR).toarray()
        evals = np.linalg.eigvalsh(QtQ)
        tol = 1e-10 * max(1.0, abs(evals[-1]))
        nullity = int(np.count_nonzero(np.abs(evals) < tol))
        lam_min = evals[0]
        print(f"  Dense eigvalsh: lambda_min = {lam_min:.6e}, nullity = {nullity}")
        del QtQ, evals
    else:
        # Sparse approach: QtQ → connected_components → blockwise eigvalsh
        print(f"  Computing sparse QtQ...")
        t0 = time.time()
        QtQ = (QR.T @ QR).tocsr()
        print(f"  QtQ: {QtQ.shape}, nnz={QtQ.nnz:,} [{time.time()-t0:.0f}s]")

        print(f"  Block decomposition...")
        ncomp, labels = connected_components(QtQ, directed=False, return_labels=True)
        block_sizes = np.bincount(labels)
        print(f"  Components: {ncomp}, largest: {block_sizes.max()}")

        nullity = 0
        lam_min = np.inf
        t0 = time.time()
        for c in range(ncomp):
            idx_c = np.flatnonzero(labels == c)
            bs = len(idx_c)
            if bs == 1:
                val = QtQ[idx_c[0], idx_c[0]]
                if abs(val) < 1e-10:
                    nullity += 1
                    lam_min = min(lam_min, abs(val))
                else:
                    lam_min = min(lam_min, val)
                continue
            B = QtQ[idx_c][:, idx_c].toarray()
            ev = np.linalg.eigvalsh(B)
            tol = 1e-10 * max(1.0, abs(ev[-1]))
            nullity += int(np.count_nonzero(np.abs(ev) < tol))
            lam_min = min(lam_min, ev[0])
            del B, ev
        print(f"  Blockwise eigvalsh done [{time.time()-t0:.0f}s]")
        print(f"  lambda_min = {lam_min:.6e}, nullity = {nullity}")
        del QtQ

    is_injective = (nullity == 0)
    results[R] = {'dim': dim_from, 'nullity': nullity, 'injective': is_injective}
    status = "✓ INJECTIVE" if is_injective else f"✗ NOT INJECTIVE (nullity={nullity})"
    print(f"  {status}")

    del QR; gc.collect()

# ── Phase 2: h_6 computation ──
print("\n" + "=" * 70)
print("PHASE 2: h_6 at (p,N) = (7,5)")
print("=" * 70)

R = 6
dim_from = comb(n_ferm, R)   # C(25,6) = 177,100
q_to = R + p                  # 13
dim_to = comb(n_ferm, q_to)   # C(25,13) = 5,200,300

print(f"Q_6: ({dim_to:,} × {dim_from:,})")

CKPT = 'Q6_p7_checkpoint.npz'
if os.path.exists(CKPT):
    print(f"Loading Q_6 from {CKPT}...")
    Q6 = load_npz(CKPT).tocsr()
    print(f"Loaded: {Q6.shape}, nnz={Q6.nnz:,}")
else:
    print(f"Generating {dim_from:,} source states...")
    t0 = time.time()
    states_6 = np.array([sum(1 << b for b in bits)
                         for bits in combinations(range(n_ferm), R)], dtype=np.int64)
    print(f"  states generated [{time.time()-t0:.0f}s]")

    print(f"Building Q_6 sparse ({len(chains_np)} chains × {dim_from:,} states)...")
    Q6 = build_Q_sparse(chains_np, states_6, q_to, n_ferm,
                         dim_to, PASCAL, chunk_size=2)
    del states_6; gc.collect()

    print("Saving checkpoint...")
    save_npz(CKPT, Q6.tocoo())
    fsize = os.path.getsize(CKPT)
    print(f"Saved to {CKPT} (~{fsize/1e6:.0f} MB). Download it now.")

# Entry check
unique_vals = np.unique(Q6.data.astype(np.int64))
print(f"Entries: {sorted(unique_vals)}")
if not np.all(Q6.data % 7 == 0):
    print("WARNING: entries not all divisible by 7!")
else:
    print("All entries divisible by 7 ✓")

# Union-find block decomposition (no full QtQ)
print("\nUnion-find block decomposition...")
Q6_csr = Q6.tocsr()
t0 = time.time()
parent = np.arange(dim_from, dtype=np.int32)
uf_rank_arr = np.zeros(dim_from, dtype=np.int32)
uf_build(Q6_csr.indptr, Q6_csr.indices, parent, uf_rank_arr)
uf_flatten(parent)
print(f"  Union-find done [{time.time()-t0:.0f}s]")

_, labels = np.unique(parent, return_inverse=True)
ncomp = labels.max() + 1
block_sizes = np.bincount(labels)
print(f"Components: {ncomp}")
print(f"Largest block: {block_sizes.max()}")
print(f"Block distribution: median={int(np.median(block_sizes))}, "
      f"mean={block_sizes.mean():.0f}, blocks>1000: {np.sum(block_sizes > 1000)}")

# Convert to CSC for column extraction
Q6_csc = Q6.tocsc()
del Q6, Q6_csr; gc.collect()

# Blockwise nullity
print("\nBlockwise nullity (per-block QtQ from sparse CSC)...")
nullity_total = 0
lam_min = np.inf
t0 = time.time()
n_large = 0

# Zero columns
zero_cols = 0
for j in range(dim_from):
    if Q6_csc.indptr[j+1] == Q6_csc.indptr[j]:
        zero_cols += 1
        nullity_total += 1
print(f"  Zero columns: {zero_cols}")

# Process blocks (largest first for progress)
block_order = np.argsort(-block_sizes)
for ci, c in enumerate(block_order):
    idx_c = np.flatnonzero(labels == c)
    bs = len(idx_c)

    if bs == 1:
        col_idx = idx_c[0]
        if Q6_csc.indptr[col_idx+1] == Q6_csc.indptr[col_idx]:
            pass  # already counted as zero column
        continue

    Q_block = Q6_csc[:, idx_c]
    QtQ_block = (Q_block.T @ Q_block).toarray()
    del Q_block

    evals = np.linalg.eigvalsh(QtQ_block)
    del QtQ_block

    tol = 1e-10 * max(1.0, abs(evals[-1]))
    block_null = int(np.count_nonzero(np.abs(evals) < tol))
    nullity_total += block_null
    lam_min = min(lam_min, evals[0])

    if bs > 500:
        n_large += 1
        elapsed = time.time() - t0
        print(f"  large block {n_large}: size={bs}, "
              f"lam_min={evals[0]:.6e}, null={block_null}, [{elapsed:.0f}s]")

    del evals; gc.collect()

elapsed = time.time() - t0
print(f"Blockwise computation done [{elapsed:.0f}s]")

# h_6: no incoming map since R-p = 6-7 = -1 < 0
h6 = nullity_total

# ── Summary ──
print("\n" + "=" * 70)
print("SUMMARY: (p,N) = (7,5)")
print("=" * 70)

print("\nPhase 1 — Injectivity (corrected sparse build):")
all_injective = True
for R in range(6):
    res = results[R]
    mark = "✓" if res['injective'] else "✗"
    print(f"  R={R}: dim V_{R} = {res['dim']:>6,}  nullity(Q_{R}) = {res['nullity']}  {mark}")
    if not res['injective']:
        all_injective = False

if all_injective:
    print("  ALL INJECTIVE ✓ — confirmed with correct duplicate handling")
else:
    print("  INJECTIVITY FAILURE — investigate")

print(f"\nPhase 2 — h_6:")
print(f"  nullity(Q_6) = {nullity_total}")
print(f"  lambda_min = {lam_min:.6e}")
print(f"  R-p = 6-7 = -1 < 0, no incoming map")
print(f"  h_6 = {h6}")

if h6 == 2352:
    print(f"  ✓ CONFIRMED: h_6 = 2,352 = 2^4 × 3 × 7^2")
elif h6 > 0:
    print(f"  DIFFERS from expected 2,352!")
    print(f"  h_6 = {h6}")
    for k in range(1, 6):
        pk = 7**k
        if h6 % pk == 0:
            print(f"    h_6 / 7^{k} = {h6 // pk}")
        else:
            print(f"    h_6 mod 7^{k} = {h6 % pk}")
            break
else:
    print(f"  h_6 = 0 — unexpected!")

print(f"\n  q_min = 6  (since h_0=...=h_5=0 and h_6={h6})")
print(f"  By particle-hole: h_19 = h_6 = {h6}")


==> BPS_ancillary_complete/fermion.py <==
"""Exact fermionic Fock-space tools for Q_p = tr(Psi^p) matrix models.

Modes: (i,j) -> mu = i*N+j, mu in 0..N^2-1. Basis states = bitmasks.
Convention: adag_i |B> = (-1)^{#{j in B: j<i}} |B u {i}>  (0 if i in B)
            a_i    |B> = (-1)^{#{j in B: j<i}} |B \\ {i}>  (0 if i not in B)
Creation monomial for sorted tuple S=(s1<...<sk):  adag_S := adag_{s1}...adag_{sk}
applied right-to-left (adag_{sk} first).  Then adag_S|0> = +|S>.
Annihilation monomial a_S := (adag_S)^dagger = a_{sk}...a_{s1}, a_S|S> = +|0>.
"""
import itertools, math
from collections import defaultdict
import numpy as np
import scipy.sparse as sp


def popcount_below(B, i):
    return bin(B & ((1 << i) - 1)).count('1')


def create_mono(B, S_sorted):
    """apply adag_S to |B>. Returns (sign, newB) or (0, None)."""
    sign = 1
    for s in reversed(S_sorted):
        if (B >> s) & 1:
            return 0, None
        if popcount_below(B, s) & 1:
            sign = -sign
        B |= (1 << s)
    return sign, B


def destroy_mono(B, S_sorted):
    """apply a_S = a_{sk}...a_{s1} to |B> (a_{s1} acts first)."""
    sign = 1
    for s in S_sorted:
        if not ((B >> s) & 1):
            return 0, None
        if popcount_below(B, s) & 1:
            sign = -sign
        B &= ~(1 << s)
    return sign, B


def build_Q_terms(N, p):
    """Canonical coefficients c_S of Q_p = tr(Psi^p) = sum_S c_S adag_S.

    Returns dict: sorted tuple S (len p) -> integer coefficient.
    Term Psi_{i0 i1} Psi_{i1 i2} ... Psi_{i_{p-1} i0}: modes e_k=(i_k,i_{k+1}),
    multiplication order left-to-right = e_0, e_1, ..., e_{p-1}; as operators on
    Fock space the leftmost acts last, matching create order semantics if we
    canonicalize by permutation sign to sorted order.
    """
    terms = defaultdict(int)
    for idx in itertools.product(range(N), repeat=p):
        modes = []
        ok = True
        seen = set()
        for k in range(p):
            m = idx[k] * N + idx[(k + 1) % p]
            if m in seen:
                ok = False
                break
            seen.add(m)
            modes.append(m)
        if not ok:
            continue
        # sign of permutation sorting `modes` ascending
        perm = sorted(range(p), key=lambda t: modes[t])
        # count inversions
        sgn = 1
        seq = [modes[t] for t in perm]
        # inversion parity of original list
        inv = 0
        for a in range(p):
            for b in range(a + 1, p):
                if modes[a] > modes[b]:
                    inv += 1
        sgn = -1 if (inv & 1) else 1
        terms[tuple(sorted(modes))] += sgn
    return {S: c for S, c in terms.items() if c != 0}


def sector_basis(M, R):
    states = [sum(1 << i for i in comb) for comb in itertools.combinations(range(M), R)]
    index = {B: n for n, B in enumerate(states)}
    return states, index


def build_QR(terms, states_R, index_Rp, M):
    """Sparse integer matrix of Q from sector R to sector R+p.

    If index_Rp is None, row indices are assigned lazily (only reached target
    states get a row) — rank/Gram computations are unaffected.
    """
    rows, cols, vals = [], [], []
    lazy = index_Rp is None
    if lazy:
        index_Rp = {}
    for jcol, B in enumerate(states_R):
        for S, c in terms.items():
            sgn, B2 = create_mono(B, S)
            if sgn:
                if lazy and B2 not in index_Rp:
                    index_Rp[B2] = len(index_Rp)
                if B2 in index_Rp:
                    rows.append(index_Rp[B2])
                    cols.append(jcol)
                    vals.append(sgn * c)
    n_rows = len(index_Rp)
    return sp.csr_matrix((vals, (rows, cols)), shape=(n_rows, len(states_R)), dtype=np.int64)


class Model:
    def __init__(self, N, p):
        self.N, self.p, self.M = N, p, N * N
        self.terms = build_Q_terms(N, p)
        g = math.gcd(*[abs(c) for c in self.terms.values()]) if self.terms else 0
        assert g % p == 0 or not self.terms, f"cyclic divisibility fails: gcd={g}"
        # reduced (integer-normalized) supercharge
        self.rterms = {S: c // p for S, c in self.terms.items()}
        self._bas = {}
        self._Q = {}

    def basis(self, R):
        if R not in self._bas:
            self._bas[R] = sector_basis(self.M, R)
        return self._bas[R]

    def Qr(self, R):
        """reduced Qtilde: V_R -> V_{R+p} (sparse int64)."""
        if R < 0 or R + self.p > self.M:
            return None
        if R not in self._Q:
            st, _ = self.basis(R)
            if math.comb(self.M, R + self.p) > 200000:
                self._Q[R] = build_QR(self.rterms, st, None, self.M)
            else:
                _, idx2 = self.basis(R + self.p)
                self._Q[R] = build_QR(self.rterms, st, idx2, self.M)
        return self._Q[R]

    def Hr(self, R):
        """reduced Hamiltonian Htilde = {Qt,Qt^dag} restricted to V_R (sparse int64)."""
        st, _ = self.basis(R)
        n = len(st)
        H = sp.csr_matrix((n, n), dtype=np.int64)
        Q1 = self.Qr(R)
        if Q1 is not None:
            H = H + (Q1.T @ Q1)
        Q0 = self.Qr(R - self.p)
        if Q0 is not None:
            H = H + (Q0 @ Q0.T)
        return H


def extract_bodies(model, kmax=None):
    """Unique normal-ordered decomposition Htilde = sum_k embed(Gam_k),
    Gam_k a dict: S (k-subset tuple) -> dict S' -> int coeff.
    Extract recursively from sectors R=0..kmax. Returns list of Gam_k.
    """
    p = model.p
    if kmax is None:
        kmax = p
    Gams = []
    for k in range(kmax + 1):
        st, idx = model.basis(k)
        Hk = model.Hr(k).toarray()
        # subtract embeddings of lower bodies
        E = np.zeros_like(Hk)
        for j, Gj in enumerate(Gams):
            E += embed_dense(Gj, j, st, idx)
        D = Hk - E
        Gam = defaultdict(dict)
        nz = np.nonzero(D)
        for r, c in zip(*nz):
            S = tuple(i for i in range(model.M) if (st[c] >> i) & 1)
            Sp = tuple(i for i in range(model.M) if (st[r] >> i) & 1)
            Gam[S][Sp] = int(D[r, c])
        Gams.append(dict(Gam))
    return Gams


def embed_dense(Gam, k, states, index):
    """dense matrix of the k-body operator sum Gam[S][S'] adag_S' a_S on given sector."""
    n = len(states)
    Mat = np.zeros((n, n), dtype=np.int64)
    for jcol, B in enumerate(states):
        bits = [i for i in range(64) if (B >> i) & 1]
        for S in itertools.combinations(bits, k):
            row = Gam.get(S)
            if not row:
                continue
            s1, Bmid = destroy_mono(B, S)
            for Sp, c in row.items():
                s2, B2 = create_mono(Bmid, Sp)
                if s2:
                    Mat[index[B2], jcol] += s1 * s2 * c
        # progress-free; fine for moderate sectors
    return Mat


def embed_sparse(Gam, k, states, index):
    n = len(states)
    rows, cols, vals = [], [], []
    for jcol, B in enumerate(states):
        bits = [i for i in range(64) if (B >> i) & 1]
        for S in itertools.combinations(bits, k):
            row = Gam.get(S)
            if not row:
                continue
            s1, Bmid = destroy_mono(B, S)
            for Sp, c in row.items():
                s2, B2 = create_mono(Bmid, Sp)
                if s2:
                    rows.append(index[B2]); cols.append(jcol); vals.append(s1 * s2 * c)
    return sp.csr_matrix((vals, (rows, cols)), shape=(n, n), dtype=np.int64)


def gamma_coeff_matrix(Gam, k, M):
    """coefficient matrix over k-subsets (for psd/rank checks)."""
    subs = list(itertools.combinations(range(M), k))
    idx = {S: i for i, S in enumerate(subs)}
    n = len(subs)
    G = np.zeros((n, n))
    for S, row in Gam.items():
        for Sp, c in row.items():
            G[idx[Sp], idx[S]] = c
    return G, subs


def su_generators(N):
    """su(N) generators t_a, tr(t_a t_b) = delta_ab/2 (Gell-Mann-like), float."""
    gens = []
    for i in range(N):
        for j in range(i + 1, N):
            X = np.zeros((N, N), dtype=complex); X[i, j] = X[j, i] = 0.5
            gens.append(X)
            Y = np.zeros((N, N), dtype=complex); Y[i, j] = -0.5j; Y[j, i] = 0.5j
            gens.append(Y)
    for k in range(1, N):
        D = np.zeros((N, N), dtype=complex)
        for l in range(k):
            D[l, l] = 1.0
        D[k, k] = -k
        D /= math.sqrt(2.0 * k * (k + 1))
        gens.append(D)
    return gens


def one_body_sector(coefmat, states, index, M):
    """sector matrix of sum_{mu,nu} coefmat[mu,nu] adag_mu a_nu (complex ok)."""
    n = len(states)
    Mat = np.zeros((n, n), dtype=complex)
    nzr, nzc = np.nonzero(np.abs(coefmat) > 1e-14)
    for jcol, B in enumerate(states):
        for mu, nu in zip(nzr, nzc):
            if not ((B >> nu) & 1):
                continue
            s1, Bmid = destroy_mono(B, (int(nu),))
            s2, B2 = create_mono(Bmid, (int(mu),))
            if s2:
                Mat[index[B2], jcol] += s1 * s2 * coefmat[mu, nu]
    return Mat


def casimir_sector(N, states, index):
    """C2 = sum_a E_a E_a with C2(adj)=N normalization, on given sector (dense complex)."""
    M = N * N
    gens = su_generators(N)
    n = len(states)
    C2 = np.zeros((n, n), dtype=complex)
    for t in gens:
        ad = np.zeros((M, M), dtype=complex)
        for kk in range(N):
            for ll in range(N):
                # [t, E_kl] = sum_ij ( t_ik d_jl - d_ik t_lj ) E_ij
                for i in range(N):
                    ad[i * N + ll, kk * N + ll] += t[i, kk]
                for j in range(N):
                    ad[kk * N + j, kk * N + ll] -= t[ll, j]
        Ea = one_body_sector(ad, states, index, M)
        C2 += Ea @ Ea
    return C2


def traceless_number_sector(N, states, index):
    """nhat = n_total - chi^dag chi, chi = sum_i Psi_ii / sqrt(N)."""
    M = N * N
    n = len(states)
    R = bin(states[0]).count('1') if states else 0
    coef = np.zeros((M, M))
    for i in range(N):
        for j in range(N):
            coef[i * N + i, j * N + j] = -1.0 / N
    Mat = one_body_sector(coef, states, index, M).real
    return R * np.eye(n) + Mat


def chi_number_sector(N, states, index):
    M = N * N
    coef = np.zeros((M, M))
    for i in range(N):
        for j in range(N):
            coef[i * N + i, j * N + j] = 1.0 / N
    return one_body_sector(coef, states, index, M).real


==> BPS_ancillary_complete/generate_figures.py <==
#!/usr/bin/env python3
"""
Publication-ready figures for:
  "BPS spectra of Tr[Psi^p] matrix models for odd p"

Generates six PDF figures.
Style: thin axes, serif fonts (compatible with LaTeX Computer Modern),
       muted color palette, generous whitespace.
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from pathlib import Path
from matplotlib.patches import FancyArrowPatch, Circle, RegularPolygon
from matplotlib.lines import Line2D
import matplotlib.gridspec as gridspec

# ── Global style ────────────────────────────────────────────────────
plt.rcParams.update({
    "font.family": "serif",
    "font.size": 10,
    "axes.linewidth": 0.6,
    "axes.labelsize": 11,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.top": True,
    "ytick.right": True,
    "legend.frameon": False,
    "legend.fontsize": 9,
    "figure.dpi": 300,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.08,
    "text.usetex": False,          # set True if LaTeX is available
    "mathtext.fontset": "cm",
})

# Muted palette (printer-friendly, color-blind safe)
C_BLUE   = "#2a5fa0"
C_RED    = "#c0392b"
C_GREEN  = "#1e8449"
C_PURPLE = "#6c3483"
C_ORANGE = "#d4770b"
C_GRAY   = "#888888"
C_LTGRAY = "#cccccc"

OUT = str(Path.cwd()) + "/"

# ====================================================================
#  DATA
# ====================================================================

hR_53 = np.array([0,0,20,75,125,125,75,20,0,0])
hR_54 = np.array([0,0,0,0,125,1375,5000,9625,11750,9625,5000,1375,125,0,0,0,0])
hR_74 = np.array([0,0,0,70,847,3395,7518,11319,12838,11319,7518,3395,847,70,0,0,0])
# For (5,5), expand the reported numerical generating polynomial
# 5^4 x^8 (1+x)^5 (54+221x+224x^2+221x^3+54x^4).
T55 = np.array([54, 221, 224, 221, 54])  # coeffs of T_5^(5)
one_plus_x = np.array([1, 1])
ext = np.array([1])
for _ in range(5):
    ext = np.convolve(ext, one_plus_x)
product = np.convolve(ext, T55)
full_coeffs = np.zeros(26)
full_coeffs[8:8+len(product)] = product
full_coeffs *= 625

hR_55_reported = full_coeffs


# ====================================================================
#  FIG 1: BPS charge profiles  (2×2 multipanel)
# ====================================================================

def fig1_profiles():
    fig, axes = plt.subplots(2, 2, figsize=(7.0, 5.5))
    
    cases = [
        (hR_53, "(5,3)", 9, C_BLUE, 2),
        (hR_54, "(5,4)", 16, C_PURPLE, 4),
        (hR_74, "(7,4)", 16, C_GREEN, 3),
        (hR_55_reported, "(5,5)", 25, C_ORANGE, 8),
    ]
    
    for ax, (hR, label, N2, color, qmin) in zip(axes.flat, cases):
        Rs = np.arange(len(hR))
        bars = ax.bar(Rs, hR, width=0.75, color=color, alpha=0.8, edgecolor="none",
                      zorder=3)
        # half-filling line
        ax.axvline(N2/2, color=C_GRAY, ls="--", lw=0.7, zorder=2)
        # q_min arrow
        if qmin > 0:
            ymax = hR.max()
            ax.annotate("", xy=(qmin, ymax*0.05), xytext=(qmin, ymax*0.25),
                        arrowprops=dict(arrowstyle="->", color=C_ORANGE, lw=1.2))
            ax.text(qmin, ymax*0.28, r"$q_{\min}$", ha="center", va="bottom",
                    fontsize=8, color=C_ORANGE)
        
        ax.set_xlabel(r"Fermion number $R$", fontsize=9)
        ax.set_title(rf"$(p,N) = {label}$", fontsize=10, pad=6)
        
        # y-axis formatting
        if hR.max() > 1e5:
            from matplotlib.ticker import FuncFormatter
            scale = 10**int(np.floor(np.log10(hR.max())))
            exp = int(np.log10(scale))
            ax.yaxis.set_major_formatter(
                FuncFormatter(lambda v, _: f"{v/scale:.1f}" if v > 0 else "0"))
            ax.set_ylabel(rf"$h_R$  $(\times 10^{exp})$", fontsize=10)
        else:
            ax.set_ylabel(r"$h_R$", fontsize=10)
        
        ax.set_xlim(-0.7, len(hR)-0.3)
        ax.set_ylim(bottom=0)
        # only show every other tick for crowded axes
        if len(hR) > 20:
            ax.set_xticks(np.arange(0, len(hR), 5))
        
        # text annotation: total BPS count
        total = int(hR.sum())
        ax.text(0.97, 0.92, f"$\\Sigma h_R = {total:,}$",
                transform=ax.transAxes, ha="right", va="top", fontsize=8,
                color="#555", fontstyle="italic")
    
    fig.tight_layout(h_pad=2.5, w_pad=2.0)
    fig.savefig(OUT + "fig_profiles.pdf")
    print("  ✓ fig_profiles.pdf")
    plt.close(fig)


# ====================================================================
#  FIG 2: Fortuity classification  (stacked horizontal bars)
# ====================================================================

def fig2_fortuity():
    fig, ax = plt.subplots(figsize=(5.0, 2.8))
    
    cases   = [r"$(5,3)$", r"$(5,4)$", r"$(7,4)$"]
    # Fixed-particle-number comparison only.  The equal fixed-hole count
    # obtained by particle-hole conjugation is a separate comparison.
    fort    = np.array([440, 16125, 4312])
    rest    = np.array([0,   27875, 54824])
    total   = fort + rest
    y = np.arange(len(cases))
    
    ax.barh(y, fort, height=0.55, color=C_RED, alpha=0.85,
            label="Identified as fortuitous", zorder=3)
    ax.barh(y, rest, height=0.55, left=fort, color=C_BLUE, alpha=0.75,
            label="Not decided by this test", zorder=3)
    
    for i in range(len(cases)):
        pct = fort[i] / total[i] * 100
        ax.text(total[i] + total.max()*0.02, y[i], f"{pct:.0f}%",
                va="center", fontsize=9, color=C_RED)
    
    ax.set_yticks(y)
    ax.set_yticklabels(cases, fontsize=10)
    ax.set_xlabel("BPS state count", fontsize=10)
    ax.legend(loc="lower right", fontsize=9)
    ax.set_xlim(0, total.max() * 1.18)
    ax.invert_yaxis()
    
    fig.tight_layout()
    fig.savefig(OUT + "fig_fortuity.pdf")
    print("  ✓ fig_fortuity.pdf")
    plt.close(fig)


# ====================================================================
#  FIG 3: Index floor decomposition at (5,4)
# ====================================================================

def fig3_index_floor():
    fig, ax = plt.subplots(figsize=(4.5, 3.2))
    
    residues = [0, 1, 2, 3, 4]
    Ia_abs   = np.array([3625, 3625, 9500, 11750, 9500])
    Ha       = np.array([6375, 6375, 9750, 11750, 9750])
    excess   = Ha - Ia_abs
    
    x = np.arange(5)
    w = 0.35
    
    ax.bar(x - w/2, Ia_abs, w, color=C_BLUE, alpha=0.8, label=r"$|I_a|$ (index floor)",
           zorder=3, edgecolor="none")
    ax.bar(x + w/2, Ha, w, color=C_ORANGE, alpha=0.75, label=r"$H_a$ (exact)",
           zorder=3, edgecolor="none")
    
    # annotate excess on top of exact bars
    for i in range(5):
        if excess[i] > 0:
            ax.text(x[i] + w/2, Ha[i] + 200, f"+{excess[i]:,}",
                    ha="center", va="bottom", fontsize=7, color=C_RED)
        else:
            ax.text(x[i] + w/2, Ha[i] + 200, "0",
                    ha="center", va="bottom", fontsize=7, color=C_GREEN)
    
    ax.set_xticks(x)
    ax.set_xticklabels([rf"$a={a}$" for a in residues], fontsize=9)
    ax.set_xlabel(r"Residue class $a$ mod $5$", fontsize=10)
    ax.set_ylabel("State count", fontsize=10)
    ax.set_title(r"$(p,N) = (5,4)$: index floor vs. exact BPS", fontsize=10, pad=8)
    ax.legend(fontsize=8, loc="upper left")
    ax.set_ylim(0, 14500)
    
    fig.tight_layout()
    fig.savefig(OUT + "fig_indexfloor.pdf")
    print("  ✓ fig_indexfloor.pdf")
    plt.close(fig)


# ====================================================================
#  FIG 4: Large-N scaling  (dual panel)
# ====================================================================

def fig4_largeN():
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6.5, 2.8))
    
    Ns  = [3, 4, 5]
    pct = [85.9, 67.1, 46.1]
    logd = [0.676, 0.668, 0.662]
    
    # Left: BPS fraction
    ax1.plot(Ns, pct, "o--", color=C_PURPLE, markersize=8, lw=0.8, zorder=3)
    ax1.axhline(50, color=C_GRAY, ls=":", lw=0.7)
    ax1.set_xlabel(r"$N$", fontsize=10)
    ax1.set_ylabel(r"BPS / total (\%)", fontsize=10)
    ax1.set_xticks(Ns)
    ax1.set_ylim(30, 100)
    ax1.text(4.5, 52, "50%", fontsize=8, color=C_GRAY, va="bottom")
    
    # Right: normalized log-entropy
    ax2.plot(Ns, logd, "s--", color=C_GREEN, markersize=8, lw=0.8, zorder=3)
    ax2.axhline(np.log(2), color=C_RED, ls="--", lw=0.8, zorder=2)
    ax2.set_xlabel(r"$N$", fontsize=10)
    ax2.set_ylabel(r"$\frac{1}{N^2}\log Z_{\mathrm{BPS}}$", fontsize=12)
    ax2.set_xticks(Ns)
    ax2.set_ylim(0.55, 0.75)
    ax2.text(5.1, np.log(2)+0.005, r"$\log 2$", fontsize=8, color=C_RED, va="bottom")
    
    fig.tight_layout(w_pad=3.0)
    fig.savefig(OUT + "fig_largeN.pdf")
    print("  ✓ fig_largeN.pdf")
    plt.close(fig)


# ====================================================================
#  FIG 5: Unit-circle root plot  (2×2 panels)
# ====================================================================

def _roots_of_palindromic(coeffs):
    """Return roots of a polynomial given as coefficient list [a0, a1, ...]."""
    return np.roots(coeffs[::-1])

def fig5_roots():
    fig, axes = plt.subplots(2, 2, figsize=(6.0, 6.0))
    
    polys = {
        r"$T_3^{(5)}$": [4, 3, 4],
        r"$T_4^{(5)}$": [1, 7, 6, 7, 1],
        r"$T_4^{(7)}$": [10, 81, 101, 144, 101, 81, 10],
        r"$T_5^{(5)}$": [54, 221, 224, 221, 54],
    }
    colors_on  = C_BLUE
    colors_off = C_RED
    
    for ax, (label, coeffs) in zip(axes.flat, polys.items()):
        roots = _roots_of_palindromic(coeffs)
        
        # draw unit circle
        theta = np.linspace(0, 2*np.pi, 200)
        ax.plot(np.cos(theta), np.sin(theta), color=C_LTGRAY, lw=1.0, zorder=1)
        ax.axhline(0, color="#ddd", lw=0.4, zorder=0)
        ax.axvline(0, color="#ddd", lw=0.4, zorder=0)
        
        on_circle = []
        off_circle = []
        for r in roots:
            if abs(abs(r) - 1) < 0.01:
                on_circle.append(r)
            else:
                off_circle.append(r)
        
        if on_circle:
            ax.scatter([z.real for z in on_circle], [z.imag for z in on_circle],
                       s=60, facecolors="none", edgecolors=colors_on, linewidths=1.8,
                       zorder=4, label=f"$|z|=1$ ({len(on_circle)})")
        
        if off_circle:
            for z in off_circle:
                # diamond marker
                ax.scatter(z.real, z.imag, s=50, marker="D",
                           facecolors="none", edgecolors=colors_off, linewidths=1.5,
                           zorder=4)
                # if off-screen, draw arrow
                if abs(z.real) > 1.6:
                    direction = np.sign(z.real)
                    ax.annotate(f"{z.real:.2f}",
                               xy=(direction*1.45, 0), fontsize=7, color=colors_off,
                               ha="center", va="bottom")
                    ax.annotate("", xy=(direction*1.55, 0), xytext=(direction*1.3, 0),
                                arrowprops=dict(arrowstyle="->", color=colors_off, lw=1.0))
            ax.scatter([], [], s=50, marker="D", facecolors="none",
                       edgecolors=colors_off, linewidths=1.5,
                       label=f"Real, off $|z|=1$ ({len(off_circle)})")
        
        ax.set_xlim(-1.7, 1.7)
        ax.set_ylim(-1.5, 1.5)
        ax.set_aspect("equal")
        ax.set_title(label, fontsize=11, pad=6)
        ax.legend(fontsize=7, loc="upper left", handletextpad=0.3)
        ax.tick_params(labelsize=7)
    
    fig.tight_layout(h_pad=2.0, w_pad=1.5)
    fig.savefig(OUT + "fig_roots.pdf")
    print("  ✓ fig_roots.pdf")
    plt.close(fig)


# ====================================================================
#  FIG 6: Energy level diagram  (side by side)
# ====================================================================

def fig6_energy_levels():
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(5.5, 4.0), sharey=False)
    
    # (5,4): reduced eigenvalues E/p^2
    levels_54 = [0, 9, 24, 36, 44, 56, 84, 96, 144]
    levels_74 = [0, 36, 90, 150, 160, 300, 384, 720]
    
    def draw_levels(ax, levels, color, title, p):
        maxE = max(levels)
        # Compute normalized positions and detect close pairs for label offsetting
        normed = [E / maxE for E in levels]
        for i, E in enumerate(levels):
            y = normed[i]
            lw = 2.5 if E == 0 else 1.5
            c = C_GREEN if E == 0 else color
            ax.plot([0.15, 0.85], [y, y], lw=lw, color=c, solid_capstyle="round",
                    zorder=3)
            # Check if this label is too close to a neighbor; offset if so
            y_label = y
            x_label = 0.90
            ha_label = "left"
            for j, E2 in enumerate(levels):
                if j != i and abs(normed[j] - normed[i]) < 0.025:
                    if E < E2:  # shift the lower one down slightly
                        y_label = y - 0.015
                    else:
                        y_label = y + 0.015
                    break
            ax.text(x_label, y_label, str(E), fontsize=7, va="center", color="#666")
        
        ax.set_xlim(0, 1.3)
        ax.set_ylim(-0.05, 1.12)
        ax.set_title(title, fontsize=10, pad=8)
        ax.set_ylabel(r"$E/p^2$", fontsize=9)
        ax.set_xticks([])
        ax.set_yticks([])
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["bottom"].set_visible(False)
        # BPS label
        ax.text(0.50, -0.04, "BPS", fontsize=8, ha="center", color=C_GREEN,
                fontweight="bold")
    
    draw_levels(ax1, levels_54, C_PURPLE, r"$(p,N) = (5,4)$", 5)
    draw_levels(ax2, levels_74, C_ORANGE, r"$(p,N) = (7,4)$", 7)
    
    fig.tight_layout(w_pad=3.0)
    fig.savefig(OUT + "fig_energy_levels.pdf")
    print("  ✓ fig_energy_levels.pdf")
    plt.close(fig)


# ====================================================================
#  GENERATE ALL
# ====================================================================

if __name__ == "__main__":
    print("Generating figures...")
    fig1_profiles()
    fig2_fortuity()
    fig3_index_floor()
    fig4_largeN()
    fig5_roots()
    fig6_energy_levels()
    print("\nDone. All outputs in", OUT)


==> BPS_ancillary_complete/generate_new_figures.py <==
#!/usr/bin/env python3
"""
Five figures for the revised BPS paper:
  1. (p,N) range of the calculations (Introduction)
  2. Normalized charge-support overlay with SYK comparison
  3. Fortuity counts and comparison with the index bound
  4. Onset mechanism: kernel defect, incoming rank, and h_R vs R
  5. Projection tower
"""

import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from pathlib import Path
from matplotlib.patches import FancyBboxPatch, Rectangle
from matplotlib.lines import Line2D
import matplotlib.gridspec as gridspec

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 10,
    "axes.linewidth": 0.6,
    "axes.labelsize": 11,
    "xtick.major.width": 0.5,
    "ytick.major.width": 0.5,
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.top": True,
    "ytick.right": True,
    "legend.frameon": False,
    "legend.fontsize": 9,
    "figure.dpi": 300,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.08,
    "mathtext.fontset": "cm",
})

C_BLUE   = "#2a5fa0"
C_RED    = "#c0392b"
C_GREEN  = "#1e8449"
C_PURPLE = "#6c3483"
C_ORANGE = "#d4770b"
C_MAGENTA = "#c2255c"
C_GRAY   = "#888888"
C_LTGRAY = "#cccccc"
C_TEAL   = "#117a65"

OUT = str(Path.cwd()) + "/"

# ── Data ───────────────────────────────────────────────────────────
# (5,5) exact from polynomial
one_plus_x = np.array([1,1])
ext5 = np.array([1])
for _ in range(5):
    ext5 = np.convolve(ext5, one_plus_x)
T55 = np.array([54,221,224,221,54])
product = np.convolve(ext5, T55)
full55 = np.zeros(26)
full55[8:8+len(product)] = product
full55 *= 625
hR_55 = full55

hR_53 = np.array([0,0,20,75,125,125,75,20,0,0], dtype=float)
hR_54 = np.array([0,0,0,0,125,1375,5000,9625,11750,9625,5000,1375,125,0,0,0,0], dtype=float)
hR_74 = np.array([0,0,0,70,847,3395,7518,11319,12838,11319,7518,3395,847,70,0,0,0], dtype=float)


# ====================================================================
# FIG A: (p,N) regime map
# ====================================================================
def fig_regime_map():
    fig, ax = plt.subplots(figsize=(4.5, 3.5))

    Ns = np.arange(2, 8)
    ps = np.array([3, 5, 7, 9, 11])

    # Shade the region in which Q_p vanishes.
    Nfine = np.linspace(1.5, 7.5, 200)
    ax.fill_between(Nfine, 2*Nfine - 1, 12, color="#eeeeee", zorder=0)
    ax.plot(Nfine, 2*Nfine - 1, color=C_GRAY, lw=1.2, ls="--", zorder=1)
    ax.text(5.8, 10.5, r"$p > 2N\!-\!1$" + "\n" + r"$Q_p=0$", fontsize=8,
            color=C_GRAY, ha="center", va="center", fontstyle="italic")

    # Complete cases: (p,N) = (3,2),(3,3),(3,4),(5,3),(5,4),(5,5),(7,4)
    exact_full = [(3,2),(3,3),(3,4),(5,3),(5,4),(5,5),(7,4)]
    exact_partial = [(7,5)]
    boundary = [(7,3)]

    for (p, N) in exact_full:
        ax.plot(N, p, "o", color=C_BLUE, markersize=10, zorder=4)
    for (p, N) in exact_partial:
        ax.plot(N, p, "s", color=C_ORANGE, markersize=9, zorder=4)
    for (p, N) in boundary:
        ax.plot(N, p, "^", color=C_RED, markersize=10, zorder=4)

    # annotations for key cases
    ax.annotate(r"$(5,5)$" + "\n" + r"$q_{\min}\!=\!8$",
                xy=(5, 5), xytext=(5.7, 4.2),
                arrowprops=dict(arrowstyle="->", color="#555", lw=0.8),
                fontsize=7.5, ha="center", color=C_BLUE)
    ax.annotate(r"$(7,3)$: $Q_7=0$",
                xy=(3, 7), xytext=(2.3, 8.5),
                arrowprops=dict(arrowstyle="->", color="#555", lw=0.8),
                fontsize=7.5, ha="center", color=C_RED)
    ax.annotate(r"$(5,4)$" + "\n" + r"$q_{\min}\!=\!4$",
                xy=(4, 5), xytext=(3.0, 5.8),
                arrowprops=dict(arrowstyle="->", color="#555", lw=0.8),
                fontsize=7.5, ha="center", color=C_BLUE)
    ax.annotate(r"$(7,4)$" + "\n" + r"$q_{\min}\!=\!3$",
                xy=(4, 7), xytext=(4.8, 8.2),
                arrowprops=dict(arrowstyle="->", color="#555", lw=0.8),
                fontsize=7.5, ha="center", color=C_BLUE)

    # legend
    handles = [
        Line2D([0],[0], marker="o", color="w", markerfacecolor=C_BLUE, markersize=8, label="All sectors computed"),
        Line2D([0],[0], marker="s", color="w", markerfacecolor=C_ORANGE, markersize=8, label="Partial data"),
        Line2D([0],[0], marker="^", color="w", markerfacecolor=C_RED, markersize=8, label=r"$Q_p=0$"),
        Line2D([0],[0], color=C_GRAY, ls="--", lw=1, label=r"$p=2N\!-\!1$"),
    ]
    ax.legend(handles=handles, fontsize=7.5, loc="upper left", handletextpad=0.4)

    ax.set_xlabel(r"Matrix size $N$", fontsize=11)
    ax.set_ylabel(r"Supercharge degree $p$", fontsize=11)
    ax.set_xlim(1.5, 7.5)
    ax.set_ylim(2, 12)
    ax.set_xticks(Ns)
    ax.set_yticks(ps)
    ax.set_aspect("auto")

    fig.tight_layout()
    fig.savefig(OUT + "fig_regime_map.pdf")
    print("  done: fig_regime_map.pdf")
    plt.close(fig)


# ====================================================================
# FIG B: Normalized charge-support overlay + SYK comparison
# ====================================================================
def fig_normalized_support():
    fig, ax = plt.subplots(figsize=(5.0, 3.5))

    matrix_cases = [
        (hR_54, 16, r"Matrix $(5,4)$", C_BLUE, "o"),
        (hR_74, 16, r"Matrix $(7,4)$", C_GREEN, "s"),
    ]

    for hR, N2, label, color, marker in matrix_cases:
        norm = hR / hR.sum()
        Rs = np.arange(len(hR))
        centered = Rs - N2/2.0
        ax.plot(centered, norm, ls="-", marker=marker, color=color,
                markersize=4, lw=1.3, label=label, zorder=3)

    # Exact index-saturated charge profiles for the SYK comparison.
    syk_cases = [
        (np.array([2187, 4374, 2187]), r"SYK $\hat q=3$", C_ORANGE),
        (np.array([3625, 9500, 11750, 9500, 3625]),
         r"SYK $\hat q=5$", C_MAGENTA),
        (np.array([2548, 7448, 11319, 12838, 11319, 7448, 2548]),
         r"SYK $\hat q=7$", C_PURPLE),
    ]
    for counts, label, color in syk_cases:
        norm = counts / counts.sum()
        half_width = (len(counts) - 1) // 2
        edges = np.arange(-half_width - 0.5, half_width + 1.5)
        ax.stairs(norm, edges, fill=True, alpha=0.16, color=color,
                  linewidth=0, zorder=1)
        ax.stairs(norm, edges, fill=False, color=color, linestyle="--",
                  linewidth=1.2, label=label, zorder=2)

    # sigma_R annotations
    ax.text(3.2, 0.13, r"$\sigma_R\!\approx\!1.41$", fontsize=7, color=C_BLUE)
    ax.text(4.5, 0.065, r"$\sigma_R\!\approx\!1.72$", fontsize=7,
            color=C_GREEN)

    ax.set_xlabel(r"Centered charge $R - N_f/2$", fontsize=10)
    ax.set_ylabel(r"$h_R \,/\, Z_{\mathrm{BPS}}$", fontsize=10)
    ax.legend(fontsize=7.5, loc="upper right", ncol=2, frameon=True,
              framealpha=1, edgecolor=C_LTGRAY, columnspacing=0.8,
              handlelength=2.0)
    ax.set_xlim(-9.5, 9.5)
    ax.set_ylim(0, 0.525)
    ax.axvline(0, color=C_LTGRAY, lw=0.5, zorder=0)

    fig.tight_layout()
    fig.savefig(OUT + "fig_charge_support.pdf")
    print("  done: fig_charge_support.pdf")
    plt.close(fig)


# ====================================================================
# FIG C: Fortuity budget (stacked bars) + residue-class inset
# ====================================================================
def fig_fortuity_budget():
    fig, (ax, ax2) = plt.subplots(1, 2, figsize=(6.5, 3.2),
                                   gridspec_kw={"width_ratios": [1, 0.85], "wspace": 0.35})

    cases = [r"$(5,3)$", r"$(5,4)$", r"$(7,4)$"]
    # Fixed-particle-number projection only.  Particle-hole conjugation
    # defines a separate fixed-hole comparison and is not added here.
    proj_fort = np.array([440, 16125, 4312])
    proj_open = np.array([0,   27875, 54824])
    total     = proj_fort + proj_open

    # --- Left panel: projection decomposition ---
    x = np.arange(3)
    ax.bar(x, proj_open, width=0.55, color=C_BLUE, alpha=0.8,
           label="Not decided by this test", zorder=3)
    ax.bar(x, proj_fort, width=0.55, color=C_RED, alpha=0.8,
           label="Identified as fortuitous", zorder=3, bottom=proj_open)

    for i in range(3):
        pct = proj_fort[i]/total[i]*100
        ax.text(x[i], total[i] + total.max()*0.015,
                f"{total[i]:,}\n({pct:.0f}% identified)",
                ha="center", va="bottom", fontsize=7, color="#444")

    ax.set_xticks(x)
    ax.set_xticklabels(cases)
    ax.set_ylabel("BPS state count", fontsize=10)
    ax.legend(fontsize=7.5, loc="upper left")
    ax.set_ylim(0, total.max() * 1.25)
    ax.set_title("(a) Projection at fixed fermion number", fontsize=9, pad=6)

    # --- Right panel: residue-class decomposition at (5,4) ---
    residues = np.arange(5)
    Ia = np.array([3625, 3625, 9500, 11750, 9500])
    Ha = np.array([6375, 6375, 9750, 11750, 9750])
    difference_res = Ha - Ia

    ax2.bar(residues, Ia, width=0.6, color=C_BLUE, alpha=0.7, label=r"Index bound $|I_a|$")
    ax2.bar(residues, difference_res, width=0.6, color=C_ORANGE, alpha=0.8,
            bottom=Ia, label="Difference")

    for i in range(5):
        if difference_res[i] > 0:
            ax2.text(residues[i], Ha[i] + 200, f"+{difference_res[i]:,}",
                     ha="center", va="bottom", fontsize=6.5, color=C_RED)
        else:
            ax2.text(residues[i], Ha[i] + 200, "0",
                     ha="center", va="bottom", fontsize=6.5, color=C_GREEN)

    ax2.set_xticks(residues)
    ax2.set_xticklabels([rf"$a\!=\!{a}$" for a in residues], fontsize=8)
    ax2.set_xlabel(r"Residue class mod $5$", fontsize=9)
    ax2.set_ylabel("Count", fontsize=10)
    ax2.legend(fontsize=7.5, loc="upper left")
    ax2.set_ylim(0, 15000)
    ax2.set_title(r"(b) BPS count and index bound at $(5,4)$", fontsize=9, pad=6)

    fig.tight_layout()
    fig.savefig(OUT + "fig_fortuity_budget.pdf")
    print("  done: fig_fortuity_budget.pdf")
    plt.close(fig)


# ====================================================================
# FIG D: Onset mechanism — defect, incoming rank, h_R at (5,5)
# ====================================================================
def fig_onset_mechanism():
    fig, ax = plt.subplots(figsize=(5.5, 3.5))

    # (5,5) data from Table 1
    # R: 0-4 (injective), 5, 6, 7, 8, 9, 10
    # dim V_R, dim ker Q_R, rank Q_{R-5}, h_R
    Rs_data = [0,1,2,3,4,5,6,7,8,9,10]
    from math import comb
    dimV = [comb(25, R) for R in Rs_data]

    # kernel dimensions
    ker = [0,0,0,0,0, 1, 25, 300, 36050, 319525, 1221254]

    # incoming rank = rank Q_{R-5}
    incoming = [0,0,0,0,0, 1, 25, 300, 2300, 12650, 53129]
    # (for R=0..4, R-5<0 so no incoming; for R=5, rank Q_0 = 1, etc.)
    # Actually R=5: rank Q_0 = 1; R=6: rank Q_1 = 25... from rank sequence

    # h_R
    hR_vals = [0,0,0,0,0, 0, 0, 0, 33750, 306875, 1168125]

    # kernel defect = dim ker Q_R (states killed by Q_R that could be BPS)
    # Cohomology = ker - incoming

    # Plot on log scale
    Rs = np.array(Rs_data)

    # Replace zeros with NaN for log plot
    def safe_log(arr):
        return [v if v > 0 else np.nan for v in arr]

    ax.semilogy(Rs, safe_log(ker), "o-", color=C_BLUE, markersize=5, lw=1.3,
                label=r"$\dim\ker Q_R$", zorder=3)
    ax.semilogy(Rs, safe_log(incoming), "s--", color=C_PURPLE, markersize=5, lw=1.3,
                label=r"$\mathrm{rank}\,Q_{R-5}$", zorder=3)
    ax.semilogy(Rs, safe_log(hR_vals), "D-", color=C_RED, markersize=6, lw=1.5,
                label=r"$h_R = \ker - \mathrm{incoming}$", zorder=4)

    # Mark q_min
    ax.axvline(8, color=C_ORANGE, ls=":", lw=1.0, zorder=1)
    ax.text(8.15, 2e5, r"$q_{\min}=8$", fontsize=8, color=C_ORANGE, va="center")

    # Mark injective region
    ax.axvspan(-0.5, 4.5, color="#f0f0f0", zorder=0)
    ax.text(2, 3e3, "reported full rank", fontsize=8, color=C_GRAY, ha="center",
            fontstyle="italic")

    # Mark cancellation region (R=5,6,7)
    ax.annotate(r"$\dim\ker Q_R$" + "\n" +
                r"$=\mathrm{rank}\,Q_{R-5}$" + "\n" +
                "(reported values)",
                xy=(6.5, 60), xytext=(6.8, 7),
                arrowprops=dict(arrowstyle="->", color="#555", lw=0.7),
                fontsize=7, color=C_TEAL, ha="center")

    ax.set_xlabel(r"Fermion number $R$", fontsize=10)
    ax.set_ylabel("Dimension (log scale)", fontsize=10)
    ax.legend(fontsize=8, loc="upper left")
    ax.set_xlim(-0.5, 10.5)
    ax.set_ylim(0.5, 5e6)
    ax.set_xticks(Rs_data)

    fig.tight_layout()
    fig.savefig(OUT + "fig_onset.pdf")
    print("  done: fig_onset.pdf")
    plt.close(fig)


# ====================================================================
# FIG E: Projection-tower schematic  (conceptual cartoon)
# ====================================================================
def fig_projection_tower():
    fig, ax = plt.subplots(figsize=(6.5, 3.8))
    ax.set_xlim(-0.5, 17.5)
    ax.set_ylim(-0.8, 3.8)
    ax.set_aspect("auto")
    ax.axis("off")

    # Three rows: N=5 (top), N=4 (middle), N=3 (bottom)
    rows = {
        5: {"y": 3.0, "label": "$N=5$", "sectors": list(range(0, 26)),
            "bps": list(range(8, 18)), "color": C_ORANGE},
        4: {"y": 1.5, "label": "$N=4$", "sectors": list(range(0, 17)),
            "bps": list(range(4, 13)), "color": C_PURPLE},
        3: {"y": 0.0, "label": "$N=3$", "sectors": list(range(0, 10)),
            "bps": list(range(2, 8)), "color": C_BLUE},
    }

    cell_w = 0.55
    cell_h = 0.35

    for N, info in rows.items():
        y = info["y"]
        bps = info["bps"]
        color = info["color"]

        # Label
        ax.text(-0.4, y + cell_h/2, info["label"], fontsize=10, fontweight="bold",
                ha="right", va="center", color="#333")

        # Draw sector cells
        nsec = len(info["sectors"])
        # Scale so the row fits in ~17 units
        scale = min(cell_w, 16.5 / nsec)
        x_start = 0.0
        for R in info["sectors"]:
            x = x_start + R * scale
            if R in bps:
                fc = color
                alpha = 0.7
            else:
                fc = "#e0e0e0"
                alpha = 0.4
            rect = plt.Rectangle((x, y), scale * 0.9, cell_h,
                                 facecolor=fc, alpha=alpha, edgecolor="none",
                                 zorder=2)
            ax.add_patch(rect)

        # q_min annotation
        qmin = bps[0]
        x_qmin = x_start + qmin * scale + scale * 0.45
        ax.annotate(f"$q_{{\\min}}={qmin}$", xy=(x_qmin, y - 0.05),
                    fontsize=7, ha="center", va="top", color=color)

    # Projection arrows  N=5 → N=4
    ax.annotate("", xy=(8.0, 2.1), xytext=(8.0, 2.7),
                arrowprops=dict(arrowstyle="-|>", color="#555", lw=1.2))
    ax.text(8.6, 2.35, r"$\Pi_{5\to4}^{(R)}$", fontsize=9, color="#555", va="center")

    # Projection arrows  N=4 → N=3
    ax.annotate("", xy=(5.0, 0.6), xytext=(5.0, 1.2),
                arrowprops=dict(arrowstyle="-|>", color="#555", lw=1.2))
    ax.text(5.6, 0.85, r"$\Pi_{4\to3}^{(R)}$", fontsize=9, color="#555", va="center")

    # State the vanishings used in the projection argument.
    ax.annotate(r"$h_R^{(5,5)}=0$" + "\n" + r"$R=4,\ldots,7$",
                xy=(3.4, 1.85), xytext=(1.7, 2.45),
                arrowprops=dict(arrowstyle="->", color=C_RED, lw=0.8),
                fontsize=7.5, color=C_RED, ha="center",
                bbox=dict(boxstyle="round,pad=0.2", fc="white", ec=C_RED, alpha=0.8))

    ax.annotate(r"$h_R^{(5,4)}=0$, $R=2,3$" + "\n" +
                r"$h_R^{(5,5)}=0$, $R=4,\ldots,7$",
                xy=(1.5, 0.35), xytext=(11.7, 0.15),
                arrowprops=dict(arrowstyle="->", color=C_RED, lw=0.8),
                fontsize=7.5, color=C_RED, ha="center",
                bbox=dict(boxstyle="round,pad=0.2", fc="white", ec=C_RED, alpha=0.8))

    # Legend
    from matplotlib.patches import Patch
    handles = [
        Patch(facecolor=C_ORANGE, alpha=0.7, label="$h_R > 0$, $N=5$"),
        Patch(facecolor=C_PURPLE, alpha=0.7, label="$h_R > 0$, $N=4$"),
        Patch(facecolor=C_BLUE, alpha=0.7, label="$h_R > 0$, $N=3$"),
        Patch(facecolor="#e0e0e0", alpha=0.4, label="$h_R = 0$"),
    ]
    ax.legend(handles=handles, fontsize=7.5, loc="upper right",
              frameon=True, fancybox=True, framealpha=0.9)

    # R-axis label
    ax.text(8.5, -0.6, r"Fermion number $R$", fontsize=9, ha="center", color="#666")

    fig.tight_layout()
    fig.savefig(OUT + "fig_projection_tower.pdf")
    print("  done: fig_projection_tower.pdf")
    plt.close(fig)


# ====================================================================
if __name__ == "__main__":
    print("Generating new figures...")
    fig_regime_map()
    fig_normalized_support()
    fig_fortuity_budget()
    fig_onset_mechanism()
    fig_projection_tower()
    print("Done.")


==> BPS_ancillary_complete/verify_normal_ordering.py <==
#!/usr/bin/env python3
"""Exact checks for the normal-ordered Hamiltonian in Section 3."""

from collections import defaultdict
import itertools
import math
import os
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fermion import (  # noqa: E402
    Model,
    create_mono,
    destroy_mono,
    embed_dense,
    embed_sparse,
    extract_bodies,
)


def contraction_gram(terms, k):
    """Coefficient dictionary of K_k=A_k^dagger A_k."""
    by_complement = {}
    for S, coefficient in terms.items():
        for U in itertools.combinations(S, k):
            Uset = set(U)
            T = tuple(i for i in S if i not in Uset)
            order = list(T) + list(U)
            inversions = sum(
                order[i] > order[j]
                for i in range(len(order))
                for j in range(i + 1, len(order))
            )
            signed = -coefficient if inversions % 2 else coefficient
            by_complement.setdefault(T, []).append((U, signed))

    gram = {}
    for entries in by_complement.values():
        for U, a in entries:
            row = gram.setdefault(U, {})
            for V, b in entries:
                row[V] = row.get(V, 0) + a * b
    return {
        U: {V: coefficient for V, coefficient in row.items() if coefficient}
        for U, row in gram.items()
        if any(row.values())
    }


def signed(dictionary, sign):
    return {
        U: {V: sign * coefficient for V, coefficient in row.items()}
        for U, row in dictionary.items()
    }


def one_body_integer(coefficient, states, index):
    """Second-quantize an integer one-body matrix, using exact int64 arithmetic."""
    matrix = np.zeros((len(states), len(states)), dtype=np.int64)
    output_modes, input_modes = np.nonzero(coefficient)
    for column, state in enumerate(states):
        for output, input_ in zip(output_modes, input_modes):
            input_ = int(input_)
            output = int(output)
            if not ((state >> input_) & 1):
                continue
            sign1, middle = destroy_mono(state, (input_,))
            sign2, final = create_mono(middle, (output,))
            if sign2:
                matrix[index[final], column] += (
                    sign1 * sign2 * coefficient[output, input_]
                )
    return matrix


def twice_casimir(N, states, index):
    """Return 2*C_2=sum_ij rho(E_ij)rho(E_ji), exactly."""
    M = N * N
    generators = {}
    for i in range(N):
        for j in range(N):
            adjoint = np.zeros((M, M), dtype=np.int64)
            for k in range(N):
                for ell in range(N):
                    source = k * N + ell
                    if j == k:
                        adjoint[i * N + ell, source] += 1
                    if ell == i:
                        adjoint[k * N + j, source] -= 1
            generators[i, j] = one_body_integer(adjoint, states, index)
    result = np.zeros((len(states), len(states)), dtype=np.int64)
    for i in range(N):
        for j in range(N):
            result += generators[i, j] @ generators[j, i]
    return result


def matrix_as_body(matrix, states, mode_count):
    """Regard a matrix on Lambda^k as the coefficient kernel of a k-body lift."""
    body = defaultdict(dict)
    rows, columns = np.nonzero(matrix)
    for row, column in zip(rows, columns):
        source = tuple(
            mode for mode in range(mode_count) if (states[column] >> mode) & 1
        )
        target = tuple(
            mode for mode in range(mode_count) if (states[row] >> mode) & 1
        )
        body[source][target] = int(matrix[row, column])
    return dict(body)


def gram_as_matrix(gram, states, index):
    """Represent a contraction Gram dictionary on its defining sector."""
    matrix = np.zeros((len(states), len(states)), dtype=np.int64)
    for source, row in gram.items():
        source_state = sum(1 << mode for mode in source)
        for target, coefficient in row.items():
            target_state = sum(1 << mode for mode in target)
            matrix[index[target_state], index[source_state]] = coefficient
    return matrix


def outgoing_cubic_laplacian(model, degree):
    """Return B=q^dagger q on Lambda^degree for the reduced cubic q."""
    states, _ = model.basis(degree)
    q = model.Qr(degree)
    if q is None:
        return np.zeros((len(states), len(states)), dtype=np.int64)
    return (q.T @ q).toarray()


def extract_outgoing_bodies(cubic):
    """Extract the normal-body pieces B_[j] of B=q^dagger q."""
    bodies = []
    for degree in range(4):
        states, index = cubic.basis(degree)
        remainder = outgoing_cubic_laplacian(cubic, degree)
        for lower_degree, body in enumerate(bodies):
            remainder -= embed_dense(body, lower_degree, states, index)
        bodies.append(matrix_as_body(remainder, states, cubic.M))
    return bodies


def check_su3_hodge_lift():
    """Check the Hodge kernel and its binomial lifts over the integers."""
    cubic = Model(3, 3)
    quintic = Model(3, 5)
    three_n_chi_coefficient = np.zeros((cubic.M, cubic.M), dtype=np.int64)
    for i, j in itertools.product(range(3), repeat=2):
        three_n_chi_coefficient[3 * i + i, 3 * j + j] = 1

    # Hodge duality gives G_k^(5)=3 B|_{Lambda^k}(1-n_chi),
    # where B=q_3^dagger q_3.  Multiplication by 3 makes the check integral.
    for degree in range(6):
        states, index = cubic.basis(degree)
        quintic_gram = gram_as_matrix(
            contraction_gram(quintic.rterms, degree), states, index
        )
        cubic_B = outgoing_cubic_laplacian(cubic, degree)
        three_n_chi = one_body_integer(
            three_n_chi_coefficient, states, index
        )
        assert np.array_equal(
            quintic_gram, 3 * cubic_B - cubic_B @ three_n_chi
        )

    # The kernel B|_{Lambda^k}, lifted to particle number R, equals
    # sum_j binom(R-j,k-j) B_[j].
    bodies = extract_outgoing_bodies(cubic)
    for k in range(5):
        k_states, _ = cubic.basis(k)
        kth_kernel = matrix_as_body(
            outgoing_cubic_laplacian(cubic, k), k_states, cubic.M
        )
        for particle_number in range(cubic.M + 1):
            states, index = cubic.basis(particle_number)
            left = embed_dense(kth_kernel, k, states, index)
            right = np.zeros_like(left)
            if particle_number >= k:
                for j, body in enumerate(bodies):
                    if j <= k:
                        right += math.comb(
                            particle_number - j, k - j
                        ) * embed_dense(body, j, states, index)
            assert np.array_equal(left, right)

    cubic_h_bodies = extract_bodies(cubic, kmax=3)
    assert all(bodies[j] == cubic_h_bodies[j] for j in range(3))
    qq_dagger = {
        source: {
            target: source_coefficient * target_coefficient
            for target, target_coefficient in cubic.rterms.items()
        }
        for source, source_coefficient in cubic.rterms.items()
    }
    minus_qq_dagger = {
        source: {
            target: -coefficient for target, coefficient in row.items()
        }
        for source, row in qq_dagger.items()
    }
    assert bodies[3] == minus_qq_dagger
    assert not cubic_h_bodies[3]
    print("(5,3): Hodge kernel and binomial lifts: OK")


def check_quintic_N3():
    N, p = 3, 5
    model = Model(N, p)
    components = extract_bodies(model, kmax=p)

    # The p-body contribution to H cancels, and the remaining components
    # agree with (-1)^k A_k^dagger A_k.
    assert not components[p]
    for k in range(p):
        assert signed(components[k], (-1) ** k) == contraction_gram(
            model.rterms, k
        )

    # Reconstruct H in every fermion-number sector.
    for R in range(model.M + 1):
        states, index = model.basis(R)
        reconstructed = np.zeros((len(states), len(states)), dtype=np.int64)
        for k in range(p):
            reconstructed += embed_dense(components[k], k, states, index)
        assert np.array_equal(reconstructed, model.Hr(R).toarray())

    # K_0 and K_1.
    expected_K0 = N * (N * N - 1) * (N * N - 4) // 5
    assert components[0][()][()] == expected_K0
    K1 = signed(components[1], -1)
    K1_matrix = np.zeros((model.M, model.M), dtype=np.int64)
    for U, row in K1.items():
        for V, coefficient in row.items():
            K1_matrix[V[0], U[0]] = coefficient
    expected_K1 = N * (N * N - 4) * np.eye(model.M, dtype=np.int64)
    for i in range(N):
        for j in range(N):
            expected_K1[i * N + i, j * N + j] -= N * N - 4
    assert np.array_equal(K1_matrix, expected_K1)

    # K_2 on Lambda^2.  Here P=N*n_chi and n_hat=2-P/N.
    # The completeness relation gives
    # 2*C_2=sum_{i,j} rho(E_ij)rho(E_ji), so multiplying the claimed
    # identity by two keeps every matrix integral.
    states, index = model.basis(2)
    K2 = embed_dense(components[2], 2, states, index)
    trace_projector_numerator = np.zeros((model.M, model.M), dtype=np.int64)
    for i in range(N):
        for j in range(N):
            trace_projector_numerator[i * N + i, j * N + j] = 1
    P = one_body_integer(trace_projector_numerator, states, index)
    C2_twice = twice_casimir(N, states, index)
    identity = np.eye(len(states), dtype=np.int64)
    expected_twice_K2 = (
        4 * N * identity
        - 4 * P
        + (N * N - 6) * (4 * N * identity - 2 * P - C2_twice)
    )
    assert np.array_equal(2 * K2, expected_twice_K2)

    # Every normal-ordered component commutes in every sector at (5,3).
    for R in range(model.M + 1):
        states, index = model.basis(R)
        matrices = [
            embed_dense(components[k], k, states, index) for k in range(p)
        ]
        for a, b in itertools.combinations(range(p), 2):
            assert np.array_equal(
                matrices[a] @ matrices[b], matrices[b] @ matrices[a]
            )
    print("(5,3): decomposition, K0--K2, and all commutators: OK")


def max_row_entries(matrix):
    return int(np.diff(matrix.indptr).max(initial=0))


def max_entry(matrix):
    return int(np.abs(matrix.data).max(initial=0))


def check_commutator_onset(N, p, pairs):
    model = Model(N, p)
    needed = sorted({k for pair in pairs for k in pair})
    grams = {k: contraction_gram(model.rterms, k) for k in needed}

    # R<4 is automatic for the listed pairs.  Check the only remaining
    # pre-onset sector by forming the full sparse commutator.
    states, index = model.basis(4)
    matrices = {
        k: embed_sparse(grams[k], k, states, index) for k in needed
    }
    for a, b in pairs:
        bound = (
            max_row_entries(matrices[a])
            * max_entry(matrices[a])
            * max_entry(matrices[b])
        )
        assert bound < np.iinfo(np.int64).max
        assert (matrices[a] @ matrices[b] - matrices[b] @ matrices[a]).nnz == 0

    # A deterministic integer vector gives an exact nonzero witness at R=5.
    states, index = model.basis(5)
    matrices = {
        k: embed_sparse(grams[k], k, states, index) for k in needed
    }
    witness = np.arange(len(states), dtype=np.int64) % 17 - 8
    for a, b in pairs:
        bound = (
            max_row_entries(matrices[a])
            * max_entry(matrices[a])
            * max_row_entries(matrices[b])
            * max_entry(matrices[b])
            * int(np.abs(witness).max())
        )
        assert bound < np.iinfo(np.int64).max
        image = (
            matrices[a] @ (matrices[b] @ witness)
            - matrices[b] @ (matrices[a] @ witness)
        )
        location = int(np.argmax(np.abs(image)))
        assert image[location] != 0
        print(
            f"({p},{N}) [K{a},K{b}]: R=4 zero; "
            f"R=5 witness component {location} = {int(image[location])}"
        )


if __name__ == "__main__":
    started = time.perf_counter()
    check_quintic_N3()
    check_su3_hodge_lift()
    check_commutator_onset(4, 5, [(3, 4)])
    check_commutator_onset(4, 7, [(3, 4), (3, 5), (4, 5)])
    print(f"All Section 3 checks passed in {time.perf_counter() - started:.2f} s.")


==> BPS_ancillary_complete/verify_ranks.py <==
"""Independent modular verification of finite-rank data in paper_BPS.tex.

Builds the reduced sector maps \\tilde Q_R : V_R -> V_{R+p} over Z, blocks them
by the weight of the maximal torus of U(N) (which \\tilde Q_p preserves because
tr(A^p) is invariant), and computes exact modular ranks over F_ell for two
large primes ell and over F_p.  Agreement between these finite fields is a
strong cross-check of the reported numerical rank, not a proof over Q.

Outputs: ranks r_R, nullities, cohomology h_R, Z_BPS(x), index floor.
"""
import itertools, json, os, sys
from collections import defaultdict
from math import comb
from flint import nmod_mat

PRIMES = [(1 << 31) - 1, 2147483629]


def q_terms(N, p):
    """Coefficients of tr(Psi^p) in the ordered wedge monomial basis.

    Mode (i,j) -> i*N+j.  Returns {sorted tuple S : integer coeff}.
    """
    terms = defaultdict(int)
    for idx in itertools.product(range(N), repeat=p):
        modes = [idx[k] * N + idx[(k + 1) % p] for k in range(p)]
        if len(set(modes)) != p:
            continue
        inv = sum(1 for a in range(p) for b in range(a + 1, p) if modes[a] > modes[b])
        terms[tuple(sorted(modes))] += -1 if (inv & 1) else 1
    return {S: c for S, c in terms.items() if c}


def weight(mask, N):
    """Torus weight of a monomial: (row counts) - (column counts)."""
    w = [0] * N
    m, mu = mask, 0
    while m:
        if m & 1:
            w[mu // N] += 1
            w[mu % N] -= 1
        m >>= 1
        mu += 1
    return tuple(w)


def sectors(N, R):
    """All bitmasks of weight R over N*N modes, with index lookup."""
    out = []
    for S in itertools.combinations(range(N * N), R):
        b = 0
        for s in S:
            b |= 1 << s
        out.append(b)
    return out


def wedge(mask, S_sorted):
    """adag_S |mask>; returns (sign, newmask) or (0, None)."""
    sign, B = 1, mask
    for s in reversed(S_sorted):
        if (B >> s) & 1:
            return 0, None
        if bin(B & ((1 << s) - 1)).count('1') & 1:
            sign = -sign
        B |= 1 << s
    return sign, B


def rank_of_map(N, p, R, terms, primes=PRIMES, also_mod_p=True):
    """Modular ranks of \\tilde Q_R, blocked by torus weight."""
    if R < 0 or R + p > N * N:
        return None
    src = sectors(N, R)
    # group source columns by weight; destination rows inherit the same weight
    by_w = defaultdict(list)
    for b in src:
        by_w[weight(b, N)].append(b)
    ranks = {ell: 0 for ell in primes}
    rank_p = 0
    for w, cols in by_w.items():
        entries = defaultdict(dict)   # row -> {col : coeff}
        rows = {}
        for cj, b in enumerate(cols):
            for S, c in terms.items():
                sg, nb = wedge(b, S)
                if sg == 0:
                    continue
                assert c % p == 0
                v = sg * (c // p)          # reduced differential \tilde Q
                if nb not in rows:
                    rows[nb] = len(rows)
                entries[rows[nb]][cj] = entries[rows[nb]].get(cj, 0) + v
        nr, nc = len(rows), len(cols)
        if nr == 0 or nc == 0:
            continue
        for ell in primes:
            M = nmod_mat(nr, nc, ell)
            for i, row in entries.items():
                for j, v in row.items():
                    if v % ell:
                        M[i, j] = v % ell
            ranks[ell] += M.rank()
        if also_mod_p:
            M = nmod_mat(nr, nc, p)
            for i, row in entries.items():
                for j, v in row.items():
                    if v % p:
                        M[i, j] = v % p
            rank_p += M.rank()
    r = set(ranks.values())
    assert len(r) == 1, f"prime disagreement at R={R}: {ranks}"
    return dict(rank=ranks[primes[0]], rank_mod_p=rank_p if also_mod_p else None)


def index_floor(p, n):
    """sum_a |I_a| with I_a = sum_{R = a mod p} (-1)^R C(n,R)."""
    tot = [0] * p
    for R in range(n + 1):
        tot[R % p] += (-1) ** R * comb(n, R)
    return tot, sum(abs(t) for t in tot)


def run(p, N):
    terms = q_terms(N, p)
    n = N * N
    res = {'p': p, 'N': N, 'dim': [comb(n, R) for R in range(n + 1)], 'r': {}, 'rp': {}}
    for R in range(0, n - p + 1):
        out = rank_of_map(N, p, R, terms)
        res['r'][R] = out['rank']
        res['rp'][R] = out['rank_mod_p']
        # Cross-check that the three modular computations agree.  This does
        # not identify their common value with the rational rank by itself.
        assert out['rank'] == out['rank_mod_p'], (
            f"modular-rank disagreement at (p,N,R)=({p},{N},{R}): "
            f"rank_large_prime={out['rank']} but "
            f"rank_F{p}={out['rank_mod_p']}")
        print(f"  (p,N)=({p},{N})  R={R:2d}  dim V_R={comb(n,R):8d}  "
              f"rank={out['rank']:8d}  rank mod {p}={out['rank_mod_p']:8d}", flush=True)
    r = lambda R: res['r'].get(R, 0)
    res['h'] = [comb(n, R) - r(R) - r(R - p) for R in range(n + 1)]
    res['ker'] = [comb(n, R) - r(R) for R in range(n + 1)]
    res['Zbps'] = sum(res['h'])
    Ia, floor = index_floor(p, n)
    res['I_a'], res['index_floor'] = Ia, floor
    return res


if __name__ == '__main__':
    cases = [(5, 3), (5, 4), (7, 4), (7, 3), (3, 2), (3, 3), (3, 4)]
    if len(sys.argv) > 1:
        cases = [tuple(int(t) for t in a.split(',')) for a in sys.argv[1:]]
    allres = {}
    for p, N in cases:
        print(f"=== (p,N)=({p},{N}) ===", flush=True)
        res = run(p, N)
        allres[f"{p},{N}"] = res
        print(f"  h_R      = {res['h']}")
        print(f"  Z_BPS    = {res['Zbps']}")
        print(f"  I_a      = {res['I_a']}   floor = {res['index_floor']}")
        print(f"  excess   = {res['Zbps'] - res['index_floor']}")
    reference_path = os.path.join(os.path.dirname(__file__), 'rank_data.json')
    if os.path.exists(reference_path):
        with open(reference_path) as f:
            reference = json.load(f)
        for key, res in allres.items():
            p, N = (int(x) for x in key.split(','))
            ref_key = f"p{p}_N{N}"
            if ref_key not in reference:
                continue
            ref = reference[ref_key]
            ranks = [res['r'].get(R, 0) for R in range(N * N + 1)]
            assert ranks == ref['rank_Q_R'], f"rank-data mismatch for {key}"
            assert res['h'] == ref['h_R'], f"cohomology mismatch for {key}"
            assert res['Zbps'] == ref['Z_BPS_total'], (
                f"total BPS mismatch for {key}")
        print("checked recomputed cases against rank_data.json")
    with open('ranks_out.json', 'w') as f:
        json.dump(allres, f, indent=1)
    print("wrote ranks_out.json (independent recomputation of the "
          "corresponding entries of rank_data.json)")

